Symbolic Knowledge Extraction and Injection with Sub-symbolic Predictors: A Systematic Literature Review

In this paper we focus on the opacity issue of sub-symbolic machine learning predictors by promoting two complementary activities, namely, symbolic knowledge extraction (SKE) and injection (SKI) from and into sub-symbolic predictors. We consider as symbolic any language being intelligible and interpretable for both humans and computers. Accordingly, we propose general meta-models for both SKE and SKI, along with two taxonomies for the classification of SKE and SKI methods. By adopting an explainable artificial intelligence (XAI) perspective, we highlight how such methods can be exploited to mitigate the aforementioned opacity issue. Our taxonomies are attained by surveying and classifying existing methods from the literature, following a systematic approach, and by generalising the results of previous surveys targeting specific sub-topics of either SKE or SKI alone. More precisely, we analyse 132 methods for SKE and 117 methods for SKI, and we categorise them according to their purpose, operation, expected input/output data and predictor types. For each method, we also indicate the presence/lack of runnable software implementations. Our work may be of interest for data scientists aiming at selecting the most adequate SKE/SKI method for their needs, and also work as suggestions for researchers interested in filling the gaps of the current state of the art, as well as for developers willing to implement SKE/SKI-based technologies.

==> figures/figure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "1b74a52a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Defaulting to user installation because normal site-packages is not writeable\n",
      "Collecting matplotlib\n",
      "  Downloading matplotlib-3.7.2-cp311-cp311-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (11.6 MB)\n",
      "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m11.6/11.6 MB\u001b[0m \u001b[31m6.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m00:01\u001b[0m00:01\u001b[0m\n",
      "\u001b[?25hCollecting matplotlib-venn\n",
      "  Downloading matplotlib-venn-0.11.9.tar.gz (30 kB)\n",
      "  Installing build dependencies ... \u001b[?25ldone\n",
      "\u001b[?25h  Getting requirements to build wheel ... \u001b[?25ldone\n",
      "\u001b[?25h  Installing backend dependencies ... \u001b[?25ldone\n",
      "\u001b[?25h  Preparing metadata (pyproject.toml) ... \u001b[?25ldone\n",
      "\u001b[?25hCollecting contourpy>=1.0.1 (from matplotlib)\n",
      "  Downloading contourpy-1.1.0-cp311-cp311-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (300 kB)\n",
      "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m300.4/300.4 kB\u001b[0m \u001b[31m6.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0ma \u001b[36m0:00:01\u001b[0m\n",
      "\u001b[?25hCollecting cycler>=0.10 (from matplotlib)\n",
      "  Downloading cycler-0.11.0-py3-none-any.whl (6.4 kB)\n",
      "Collecting fonttools>=4.22.0 (from matplotlib)\n",
      "  Downloading fonttools-4.42.0-cp311-cp311-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (4.9 MB)\n",
      "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m4.9/4.9 MB\u001b[0m \u001b[31m6.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m00:01\u001b[0m00:01\u001b[0m\n",
      "\u001b[?25hCollecting kiwisolver>=1.0.1 (from matplotlib)\n",
      "  Downloading kiwisolver-1.4.4-cp311-cp311-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (1.4 MB)\n",
      "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m1.4/1.4 MB\u001b[0m \u001b[31m1.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m00:01\u001b[0m00:01\u001b[0m\n",
      "\u001b[?25hCollecting numpy>=1.20 (from matplotlib)\n",
      "  Downloading numpy-1.25.2-cp311-cp311-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (18.2 MB)\n",
      "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m18.2/18.2 MB\u001b[0m \u001b[31m5.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m00:01\u001b[0m00:01\u001b[0m\n",
      "\u001b[?25hRequirement already satisfied: packaging>=20.0 in /usr/lib/python3.11/site-packages (from matplotlib) (23.1)\n",
      "Collecting pillow>=6.2.0 (from matplotlib)\n",
      "  Downloading Pillow-10.0.0-cp311-cp311-manylinux_2_28_x86_64.whl (3.4 MB)\n",
      "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m3.4/3.4 MB\u001b[0m \u001b[31m4.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m00:01\u001b[0m00:01\u001b[0m0m\n",
      "\u001b[?25hRequirement already satisfied: pyparsing<3.1,>=2.3.1 in /usr/lib/python3.11/site-packages (from matplotlib) (3.0.9)\n",
      "Requirement already satisfied: python-dateutil>=2.7 in /home/gciatto/.local/lib/python3.11/site-packages (from matplotlib) (2.8.2)\n",
      "Collecting scipy (from matplotlib-venn)\n",
      "  Downloading scipy-1.11.1-cp311-cp311-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (36.2 MB)\n",
      "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m36.2/36.2 MB\u001b[0m \u001b[31m4.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m00:01\u001b[0m00:01\u001b[0m\n",
      "\u001b[?25hRequirement already satisfied: six>=1.5 in /home/gciatto/.local/lib/python3.11/site-packages (from python-dateutil>=2.7->matplotlib) (1.16.0)\n",
      "Building wheels for collected packages: matplotlib-venn\n",
      "  Building wheel for matplotlib-venn (pyproject.toml) ... \u001b[?25ldone\n",
      "\u001b[?25h  Created wheel for matplotlib-venn: filename=matplotlib_venn-0.11.9-py3-none-any.whl size=33000 sha256=2ef325ecb618691438761b218bde4d9a80b72c6df34be4124b96e44f4aae26fa\n",
      "  Stored in directory: /home/gciatto/.cache/pip/wheels/f6/80/48/193eff32ed8e176623b15874055438ecec522ba68ed05abee6\n",
      "Successfully built matplotlib-venn\n",
      "Installing collected packages: pillow, numpy, kiwisolver, fonttools, cycler, scipy, contourpy, matplotlib, matplotlib-venn\n",
      "Successfully installed contourpy-1.1.0 cycler-0.11.0 fonttools-4.42.0 kiwisolver-1.4.4 matplotlib-3.7.2 matplotlib-venn-0.11.9 numpy-1.25.2 pillow-10.0.0 scipy-1.11.1\n",
      "Note: you may need to restart the kernel to use updated packages.\n"
     ]
    }
   ],
   "source": [
    "%pip install matplotlib matplotlib-venn"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "4daf2373",
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "from matplotlib_venn import venn2, venn2_circles, venn3, venn3_circles\n",
    "import numpy as np\n",
    "import matplotlib.patches as mpatches"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "f2da7d42",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig_opts = {'dpi': 600, 'bbox_inches': 'tight', 'pad_inches': 0.0}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "e01e81b3",
   "metadata": {},
   "outputs": [],
   "source": [
    "def circle(x, y, r, c, a=.7):\n",
    "    return [\n",
    "        plt.Circle((x, y), r, color=c, alpha=a, ls=\"--\", ec=\"none\", lw=1.25, zorder=-1000),\n",
    "        plt.Circle((x, y), r, color='none', ls=\"--\", ec=\"black\", lw=1.25, zorder=1000),\n",
    "    ]\n",
    "\n",
    "def add(patch):\n",
    "    for p in patch:\n",
    "        plt.gca().add_patch(p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "95ef4ffb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig 8\n",
    "plt.figure()\n",
    "v = venn3(\n",
    "    subsets = (47, 12, 45, 16, 0, 0, 0), \n",
    "    set_labels = ('C', 'D', 'B'),\n",
    "    set_colors = (\"red\", \"dodgerblue\", \"orange\"),\n",
    "    alpha = 0.7,\n",
    "    ax = plt.gca()\n",
    ")\n",
    "lblD = v.get_label_by_id('B')\n",
    "x, y = lblD.get_position()\n",
    "lblD.set_position((x + 0.25, y + 0.08))\n",
    "c = venn3_circles(subsets=(47, 12, 45, 16, 0, 0, 0), linestyle='dashed', lw=1, ax=plt.gca())\n",
    "\n",
    "add(circle(0.5, -0.2, 0.04, \"limegreen\"))\n",
    "plt.annotate(\"G\", (0.52, -0.29), fontsize = 12)\n",
    "plt.annotate(\"1\", (0.48, -0.21), fontsize = 11)\n",
    "\n",
    "add(circle(0.22, 0.5, 0.04, \"magenta\"))\n",
    "plt.annotate(\"T\", (0.24, 0.41), fontsize = 12)\n",
    "plt.annotate(\"1\", (0.2, 0.49), fontsize = 11)\n",
    "\n",
    "add(circle(0.5, 0.37, 0.12, \"b\"))\n",
    "plt.annotate(\"I\", (0.6, 0.24), fontsize = 12)\n",
    "plt.annotate(\"1\", (0.49, 0.36), fontsize = 11)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ske-input.pdf\", **fig_opts)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "a5d5c8db",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig 11\n",
    "plt.figure(figsize=(7, 4))\n",
    "v = venn3(\n",
    "    subsets = (90, 4, 5, 2, 2, 0, 1), \n",
    "    set_labels = ('P', 'MN', 'O'),\n",
    "    set_colors = (\"red\", \"dodgerblue\", \"green\"),\n",
    "    alpha = 0.7, ax = plt.gca()\n",
    ")\n",
    "v.get_label_by_id('011').set_text('')\n",
    "c = venn3_circles(subsets=(90, 4, 5, 2, 2, 0, 1), linestyle='dashed', lw=1, ax=plt.gca())\n",
    "\n",
    "add(circle(1, -.15, .3, \"orange\"))\n",
    "plt.annotate(\"F\", (1.25, .1), fontsize = 12)\n",
    "plt.annotate(\"21\", (.95, -.15), fontsize = 11)\n",
    "\n",
    "add(circle(.6, -.45, 0.04, \"magenta\"))\n",
    "plt.gca().annotate(\"Any\", (.65, -.5), fontsize = 12)\n",
    "plt.gca().annotate(\"1\", (.58, -.47), fontsize = 11)\n",
    "\n",
    "add(circle(.8, .32, 0.08, \"indianred\"))\n",
    "plt.gca().annotate(\"T\", (.82, .175), fontsize = 12)\n",
    "plt.gca().annotate(\"3\", (.78, .3), fontsize = 11)\n",
    "\n",
    "plt.xlim(-.7, 1.35)\n",
    "plt.ylim(-.55, .6)\n",
    "plt.gca().set_aspect(\"equal\")\n",
    "plt.axis('off')\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ske-rule-format.pdf\", **fig_opts)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "affb4116",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig 12\n",
    "v = venn2(\n",
    "    subsets = (105, 16, 8), \n",
    "    set_labels = ('C', 'R'),\n",
    "    set_colors = (\"red\", \"dodgerblue\", \"orange\"),\n",
    "    alpha = 0.7\n",
    ")\n",
    "c = venn2_circles(subsets=(105, 16, 8), linestyle='dashed', lw=1)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ske-task.pdf\", **fig_opts)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "40f275be",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig 15\n",
    "v = venn2(\n",
    "    subsets = (63, 49, 5), \n",
    "    set_labels = ('M', 'E'),\n",
    "    set_colors = (\"red\", \"dodgerblue\", \"orange\"),\n",
    "    alpha = 0.7\n",
    ")\n",
    "c = venn2_circles(subsets=(63, 49, 5), linestyle='dashed', lw=1)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ski-aim.pdf\", **fig_opts)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "0531a6c6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig 15\n",
    "v = venn3(\n",
    "    subsets = (46, 54, 10, 7, 0, 0, 0), \n",
    "    set_labels = ('R', 'G', 'E'),\n",
    "    set_colors = (\"red\", \"dodgerblue\", \"orange\"),\n",
    "    alpha = 0.7\n",
    ")\n",
    "c = venn3_circles(subsets=(46, 54, 10, 7, 0, 0, 0), linestyle='dashed', lw=1)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ski-input.pdf\", **fig_opts)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "f5fba427",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig 19\n",
    "\n",
    "add(circle(-.3, .07, .37, \"magenta\", a=.9))\n",
    "plt.gca().annotate(\"E\", (-.55, .4), fontsize = 12)\n",
    "plt.gca().annotate(\"18\", (-.3, .05), fontsize = 11)\n",
    "plt.gca().annotate(\"32\", (-.2, -.2), fontsize = 11)\n",
    "\n",
    "add(circle(.36, .08, .34, \"limegreen\", a=.6))\n",
    "plt.gca().annotate(\"S\", (.55, .4), fontsize = 12)\n",
    "plt.gca().annotate(\"24\", (.3, .05), fontsize = 11)\n",
    "plt.gca().annotate(\"20\", (.2, -.2), fontsize = 11)\n",
    "\n",
    "plt.gca().annotate(\"1\", (0.025, .1), fontsize = 11)\n",
    "\n",
    "add(circle(.04, -0.55, .47, \"dodgerblue\", a=.5))\n",
    "plt.gca().annotate(\"L\", (.4, -1), fontsize = 12)\n",
    "plt.gca().annotate(\"22\", (0.025, -.65), fontsize = 11)\n",
    "\n",
    "plt.xlim(-.7, .8)\n",
    "plt.ylim(-1.1, .5)\n",
    "plt.gca().set_aspect(\"equal\")\n",
    "plt.axis('off')\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ski-integration.pdf\", **fig_opts)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "3e1c3675",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig 11\n",
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "add(circle(3.5, 7.5, 7.3, \"red\"))\n",
    "plt.annotate(\"L\", (13, 13), fontsize = 12)\n",
    "plt.annotate(\"103\", (3.5, 7.5), fontsize = 11)\n",
    "\n",
    "add(circle(12, -1, 1, \"indianred\"))\n",
    "plt.annotate(\"KG\", (12.5, -2.75), fontsize = 12)\n",
    "plt.annotate(\"3\", (11.75, -1.25), fontsize = 11)\n",
    "\n",
    "add(circle(13.6, 1.5, 0.6, \"limegreen\"))\n",
    "plt.annotate(\"TA\", (14, 0.25), fontsize = 12)\n",
    "plt.annotate(\"1\", (13.4, 1.3), fontsize = 11)\n",
    "\n",
    "add(circle(16.6, 5, 2.5, \"dodgerblue\"))\n",
    "plt.annotate(\"DT\", (17.8, 7.3), fontsize = 12)\n",
    "plt.annotate(\"21\", (16.35, 5), fontsize = 11)\n",
    "\n",
    "add(circle(16.7, 1., 0.6, \"orchid\"))\n",
    "plt.annotate(\"Any\", (16.7, -.4), fontsize = 12)\n",
    "plt.annotate(\"1\", (16.5, .8), fontsize = 11)\n",
    "\n",
    "ax.set_xlim((-7, 20))\n",
    "ax.set_ylim((-3, 18))\n",
    "ax.set_aspect(\"equal\")\n",
    "plt.axis('off')\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ske-rule-shape.pdf\", **fig_opts)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "0ebf2d0b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig 11\n",
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "add(circle(1.6, 5.6, 5.5, \"dodgerblue\", 1))\n",
    "plt.annotate(\"KG\", (5.5, 10), fontsize = 12)\n",
    "plt.annotate(\"55\", (1.6, 5.6), fontsize = 11)\n",
    "\n",
    "add(circle(13.3, 5.8, 5.3, \"lightgreen\", 1))\n",
    "plt.annotate(\"FOL\", (12.85, 9.25), fontsize = 12)\n",
    "plt.annotate(\"20\", (13, 8.4), fontsize = 11)\n",
    "\n",
    "add(circle(13.3, 4, 3.3, \"orange\", 1))\n",
    "plt.annotate(\"5\", (13.15, 6.75), fontsize = 11)\n",
    "\n",
    "add(circle(13.3, 3.7, 2.8, \"tomato\", 1))\n",
    "#plt.annotate(\"Other\", (13.3, 0.25), fontsize = 12)\n",
    "plt.annotate(\"9\", (13.15, 5.5), fontsize = 11)\n",
    "\n",
    "add(circle(13.3, 3, 1.9, \"orchid\", 1))\n",
    "plt.annotate(\"P\", (13.25, 3), fontsize = 12)\n",
    "plt.annotate(\"19\", (13, 2.25), fontsize = 11)\n",
    "\n",
    "add(circle(5, -.2, 0.7, \"yellowgreen\", 1))\n",
    "plt.annotate(\"E\", (5.8, .3), fontsize = 12)\n",
    "plt.annotate(\"7\", (4.8, -.3), fontsize = 11)\n",
    "\n",
    "add(circle(7.5, -.2, 0.4, \"indianred\", 1))\n",
    "plt.annotate(\"M\", (7.8, .3), fontsize = 12)\n",
    "plt.annotate(\"2\", (7.3, -.3), fontsize = 11)\n",
    "\n",
    "ax.set_xlim((-4, 19))\n",
    "ax.set_ylim((-1, 12))\n",
    "ax.set_aspect(\"equal\")\n",
    "plt.axis('off')\n",
    "plt.legend(handles = [\n",
    "    mpatches.Patch(color='orange', label='H'),\n",
    "    mpatches.Patch(color='tomato', label='D')\n",
    "], loc = (0.88, 0.))\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ski-logic.pdf\", **fig_opts)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "a7947ca1",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_298376/1145623142.py:58: UserWarning: The figure layout has changed to tight\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig 7\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "add(circle(1., 5.4, 8.2, \"coral\", 1))\n",
    "plt.annotate(\"FF\", (3.2, 11.2), fontsize = 12)\n",
    "plt.annotate(\"71\", (3.1, 10.2), fontsize = 11)\n",
    "\n",
    "add(circle(-1.75, 6.75, 4.85, \"yellow\", 1))\n",
    "plt.annotate(\"CNN\", (.5, 7.75), fontsize = 12)\n",
    "plt.annotate(\"8\", (1, 7), fontsize = 11)\n",
    "\n",
    "add(circle(4.3, 2.2, 3.4, \"darkslategray\", a=.45))\n",
    "plt.annotate(\"RNN\", (3.5, 4.75), fontsize = 12)\n",
    "plt.annotate(\"6\", (4, 4), fontsize = 11)\n",
    "\n",
    "plt.annotate(\"1\", (1.75, 3.8), fontsize = 11)\n",
    "\n",
    "add(circle(-3.05, 7.5, 3, \"orchid\", 1))\n",
    "plt.annotate(\"GNN\", (-3.85, 8), fontsize = 12)\n",
    "plt.annotate(\"12\", (-3.45, 7.2), fontsize = 11)\n",
    "\n",
    "add(circle(5., 1.5, 2.1, \"limegreen\", 1))\n",
    "plt.annotate(\"TR\", (4.5, 1.7), fontsize = 12)\n",
    "plt.annotate(\"9\", (4.75, .9), fontsize = 11)\n",
    "\n",
    "add(circle(6.5, 8.1, 1.1, \"lightgreen\", 1))\n",
    "#plt.annotate(\"AE\", (5.95, 8.4), fontsize = 12)\n",
    "plt.annotate(\"1\", (6.3, 8.55), fontsize = 11)\n",
    "\n",
    "add(circle(6.5, 7.75, .5, \"deeppink\", 1))\n",
    "plt.annotate(\"1\", (6.3, 7.65), fontsize = 11)\n",
    "\n",
    "add(circle(11, 9.8, 1.8, \"cornflowerblue\", 1))\n",
    "plt.annotate(\"BM\", (10.4, 10.4), fontsize = 12)\n",
    "plt.annotate(\"3\", (10.7, 9.6), fontsize = 11)\n",
    "\n",
    "add(circle(11, 8.8, .5, \"goldenrod\", 1))\n",
    "plt.annotate(\"1\", (10.8, 8.6), fontsize = 11)\n",
    "\n",
    "add(circle(10.75, 1.8, 1.5, \"crimson\", 1))\n",
    "plt.annotate(\"MC\", (10.25, 2), fontsize = 12)\n",
    "plt.annotate(\"3\", (10.5, 1.1), fontsize = 11)\n",
    "\n",
    "add(circle(8.5, -.75, .5, \"yellowgreen\", 1))\n",
    "plt.annotate(\"1\", (8.3, -1.), fontsize = 11)\n",
    "\n",
    "plt.legend(handles = [\n",
    "    mpatches.Patch(color='lightgreen', label='AE'),\n",
    "    mpatches.Patch(color='deeppink', label='DAE'),\n",
    "    mpatches.Patch(color='goldenrod', label='DBN'),\n",
    "    mpatches.Patch(color='yellowgreen', label='KM')\n",
    "], loc = (.83, .4))\n",
    "ax.set_xlim((-7.3, 13))\n",
    "ax.set_ylim((-3, 13.75))\n",
    "ax.set_aspect(\"equal\")\n",
    "plt.tight_layout()\n",
    "plt.axis('off')\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ski-predictors.pdf\", **fig_opts)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "b75a1e9e",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_298376/2646403921.py:55: UserWarning: The figure layout has changed to tight\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnYAAAFKCAYAAACQBBKyAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8pXeV/AAAACXBIWXMAAA9hAAAPYQGoP6dpAAC8jUlEQVR4nOzdd3iTVRvA4V+apJvu3QItm5aNspG9y5a9QaZMRUT2UuBTAQGZMpW9QTYCisqQMlt2aSmFTrp3M74/IijS3TTpOPd19UKS8573SanpkzOeI1Gr1WoEQRAEQRCEIs9A3wEIgiAIgiAI2iESO0EQBEEQhGJCJHaCIAiCIAjFhEjsBEEQBEEQigmR2AmCIAiCIBQTIrETBEEQBEEoJkRiJwiCIAiCUEyIxE4QBEEQBKGYEImdIAiCIAhCMSESO0EQBEEQhGJCJHaCIAiCIAjFhEjsBEEQBEEQigmR2AmCIAiCIBQTIrETBEEQBEEoJkRiJwiCIAiCUEyIxE4QBEEQBKGYkOk7AEEQhOLm5cuXJCQkoFAoSE9PR6FQoFAoMDc3x8vL602bFy9eIJPJkMlkyOVyZDIZpUqVwsHBAYlEoudXIQhCUSRRq9VqfQchCIJQVPzxxx8EBQUREhJCSEgIL1++JCQkhB49ejB2+FgUcQq69evGqYun3rm2ad2m/LzmKADfbl/Ogu8XvNPG0NCQ+JB45JZybt+9zdy5c3F2dsbFxQVnZ+c3/+3l5YWRkVGBv15BEIoWMWInCILwt7S0NO7evYuPjw8+Pj48fPiQkJAQ5s+cR/c23VHEKhjSbwj+z/3fuk4ikVA2rjRP/VsB0EzeBOvqlsikMqQSGXIDGVIDKWWsShO2KwSACqEejHzvI5QqBUqVEoVaiUKZjtRAxrOF/iCB35/9ytGjRzOM9cGlB5TzLEd0ajQdO3ekdOnS1KpVi7p161K3bl2cnZ0L9pslCEKhJEbsBEEokVJTU/H19cXDwwMbGxtSU1OxtrYmOTn5TRsDiQF2prZ80mgyPby6A3DA7yDpynQczB2wN7PHwcwBW1MbZAba/5ysVqtJTEskLDGciMQIwv/+MywhgqmNp2AoM+RJlD+9dvchMS3prWudnZ05ePAgDRo0ACAiIgJ7e3utxygIQuEiEjtBEIo9pVLJrVu33ozEXb9+nbt375Kens6Gz9fTsVx7Up+nMGX/p1gYWVDNwQsvRy/K25QrkIStIEQlReEXfg/fcD98w/zwC/fj4MR9uFcvR7JFCh4dy+Hi4vJmRE+M7AlC8SQSO0EQiqWHDx/i7OyMhYUF8aHx2JS2QaFQAGAsM6aqfRW8HDzpVrUrNZyq6znagvUi7gVf/boUv3A/XsaHvPXcieMn6NCxA6CZijY0NNRHiIIgaIlI7ARBKBYUCgWXL1/m6NGjHD16lEePHrFy0nd0duhEekQa665twMHcgWoOXpSz8SgyI3Ha9s/Ini++YfdY0H4uZWqXJcU1jVq9a9OyZUu6dOlCp06dcHR01He4giDkkkjsBEEo0tRqNSNHjuTw4cO8evUKADNDU5qWbcLAmgOo5/a+niMsGu6F3+fzM1/wMPIRoNkQUr9+fbp06cKYMWOwtrbWc4SCIOSESOwEQShSnj9/zrFjx6hSpQpNazcl0S8e74868/RlAC3LtaBVuRbUc30fQ5mYUsyL57HBXHh6gV+eXuCvF9dBAs+uBOJc24XY+Fhu3LhB06ZNkcvl+g5VEIQMiMROEIRCLzY2lm3btrF161Zu3rwJgHfNjixr8Q0AMSkxWBpZiqK+WhaXEsfdcF8al2mEgYkBJ1+dZsKGSVhaWtKtWzfGjh1LvXr1xPddEAoRkdgJglCoLV68mEWLFpGUlIShVE7D0g1pVa4Fzcs1x8lcrAHTpQcRDzl47xDnnp4nODYYgLp16zJu3DiGDRsmEjxBKAREYicIQqGSmprK7du3qVevHklPElm58DvWHl1Hv+p96eHZHWsTK32HWOKp1WquBf/Fzju7OOv/Cw1rNuDC7xeRmkpJT08X07SCoEcisRMEoVAICAhg/fr1bNq0iZTEZC5//gdGMYakK9ORGkgxkBjoO0QhA2EJ4cSlxlLJqRKlalswbscE4lLj+Pjjj/H29kYmK5m7jwVBX0RiJwiC3qhUKk6fPs2aNWs4fvw4arUaG1Mbent9yIi6w7A0ttR3iEIuKFVKRh4ew+9BfwDg5ubG6NGj+eijj3ByctJzdIJQMojEThAEvXn6+CkVKldArVZTx6UOA2r0pV2FtmJHaxH3JMqf3Xf2cPD+YRJSE5DJZOzfv5+uXbvqOzRBKPZEYicIgs4kJyezatUqGr3XiKoplYi9EsOW37byvtv7VLWvou/wBC1LSk/i2IPj7Pc7wI9Tt1G+c0UMyxlx7949atSooe/wBKFYEomdIAgFTqFQsGXLFubNm8fLly9pWaEF67y/13dYgh4ciTjGZzs+p2/fvixcuJAKFSroOyRBKFbEamRBEAqMWq1m//79eHl5MWrUKGIiYvi4/li+abNU36EJeuKW7koNp+rs3r2bqlWrMm7cOEJDQ/UdliAUG2LEThCEArNlyxaGDx+OXCqnT7VejKs3BjszuwK9Z6oilfDECCISIwhPDMfW1Jb3Xd8DYN21DZx4dJI0ZTpKtQKlSolCpaC0pRs7em0BZJx+fIbvLq/CWG6Cg5k9Dmb22JvZ42DmQPeqXTGUGaJSq1Cr1UgNpAX6WoortVrNGf9zLPtjBQHRAZiamrJs2TJGjx6t79AEocgT+9AFQdCqGzduUKVKFdRBKhqHNWBAzf4MqzOEMpaltXqfdGU6qco0zA3NAJh4fDKXg64Qmxr3Vrvutdzp3NQTqTwC5b0HhCXHYywHmRQMDcFUCk6OYVR8vwZqtYSrKRISflfxMgF8w96+59BmyRionbn5LJ4uW+ZgZ2pLRduKeDl4Ut2xGl4OXrhauIhCvdmQSCS0q9CGVuVacOjeEVZeWU2pl+Yok5VITaSoVCoMDMSEkiDkhRixEwRBKx4/fszs2bPZs2cP07tOY7jHUK31naZM48mrJ/iG38MvzA/f8Hs8jHzA2EatmN25HMZmfozdeYVbQam4WIOLNThbgYsVVC8NH1TV9KNWQ25yrvhkeBkNITEQEQ+96msevxkIn/wEQa/gafjb1/w8aBeVbGuSpkzj/NMLeDl44WbhKpK9LKQqUjGUGiI1kxLvmUSvub2ZMXMGgwYNEnXwBCGXRGInCEK+REdHM3PmTDZu3IhCoaCWU00+a/rpm+nPvFKr1W+Sofbb2/M0KujNc0YyqFUWhnwAY1vn6zb5FpukSfR8AuDWM9g8SoI63YOrD9344OvfAHA0d6ClRwtalmtBg9L1MZIZ6TfoQuz04zN8dno6KYoUqlatyvLly2nXrp2+wxKEIkMkdoIg5Nn58+cZNGgQL1++pLxNOT5pNJnW5VvlaXRKrVbjH+XPL08vcOHpRZqWq8ysLk6YWV1g2bk7vIhW854H1PUAT1eQF/KBnJfRsPsy/PUUzvlCZLzmcVO5CUcHHKKMVRn9BliIhSdG8P2VNez1249SpWT48OEsW7YMS0tRsFoQsiMSO0EQ8uzivgt0HNCJj+uNZXjdocgMcp9t+by8wenHZzn/9DxBsc8BkBrAyBawdri2I9YPpQquPIajN+CaP/w8oTbJcS258sCNeWd+pFW5FrSt2Fbr6xCLukeRj5l+Zga+4X5M+HgCK1ev1HdIglDoicROEIRcOX78OB6lPbB7bEPsH9FEJ8VgbWKVqz7+mWZVMPviSPbcuoqlKXSoCV3qQPuaYG1WIOEXKpsuwuhNmsQPoGnZJgyo2Y9m7h+IHbd/U6gUbL/1E32a9KLycE+My5mQmJiIubm5vkMThEJJJHaCIORIdHQ0U6ZMYdu2bdR3r8eP3bbmuo974ffYcWc3QbFPOD6hMRb2+wmMCuP5K2haufBPrxaEqAQ4fhM2/woX72se83KoysF++8WGi/+SwFnlLyw+uJSNGzfSvn17fUckCIVOCXwbFQQht44fP86oUaN4+fIl1R2rM7fprBxfm6pI5eTj0+y8vYtbobcBqOAIaotbyA2hopPmq6SyMYdBTTVffsGw7hewNQvArvQyYsP7cu7hE0oZlaKOc22R6Kkh5PZLwkLC6NChg1h7JwgZECN2giBkKjY2lkmTJrFt2zYMpXImNpiQq7V0DyMfMXj/EKJTYjGQQOc6MK41tK4GokxZ9pRKCZU+MeJpZAqV7Sox8r0ReFfuhIGkZH/z/r32zs3NTYzeCcK/iMROEIRMxUTEUN2zGtZSG5a2/ZIKttmf65miSEGtVmNmnIa5w3raf7+NTrXVjGoJZQr20IliR62GPx7BmrOw/xqkK6GyXSU+bTyFZu4flOgRPIVKwcbrm1h9dQ3pynT+/PNPGjZsqO+wBEHvRGInCMJbkpKS+Ouvv3jf9T3Cd4fg7++Pi4VLtqN0CpWCg/cOs+rKagY38GDxoPtIZXG5LgosZCwoEuYdhG2/gUoNOz7czvtu+asVWBw8inzMkQfHWDR9AXadHTEwLNmjmYIgEjtBEN54/vw53bp14+H9h5wYcBRnc+dsr1Gr1Zx5cpZlf64gIDoQU0OY1Q2+6Frw8ZZE94Jh558wo31tXr34hMBQN+JT46hoW1HfoemdzE7Olw+WUKdhHcaOHVuiRzSFkkskdoIgAPDnn3/SvXt3wsPD6V+jHzObTUculWd5jW+YH3PPz+dumC8yKYxuqUnqnKx0ErIADFjpyO5rEXSr2oWJDcbjYuGi75D0Jjwxgm47exKZGMno0aNZuXIlhoaG+g5LEHRKjFkLgsDmzZtp3rw5UZFRzG85h3ktZ2eb1AGYmN3HL9yX/o3gwdeweqhI6nRtcPMwqpdWcfDeYTr+6M1Pt3eiUqv0HZZeOJjZc7DvXqo5eLF+/Xpat25NRESEvsMSBJ0SI3aCUMJt3LiRUaNGYW1izapOK6jn9n6W7S88vYiblTWNah/B0n4Pz1+pxaYIPVOpNNOzU36SEBmvpr5bPZa0/RJXC1d9h6YXyenJzDg7m+OPTlC2bFmOHDlCzZo19R2WIOiEqGMnCCVca6eWtK3QhulNp+FmmXkiEJsSy5e/LuHw/SM0qmDI723TkEjETtfCwMAABjaBttXVjNsCZ+76IJNHASUzsTORm7Csw9dUsa/Msj9XcOncJZHYCSWGGLEThBLo/v37PH3ylPcSahN3LTbb9heeXmT2L3MIT4ykfnnYMhqqlsycoUgIjIDS1hZEBH3Ob3c9sDWzLbHn0N6PeICXhycuI0ojdZEhk8kwEEUUhWJMJHaCUML8/PPP9O/fH1Wail+GnMbG1CbTtvGp8Sy8+BWH7x/BSAYLe8EnHUEqfi8WCYkpUPlTI6ITJUxtMpX+NfqW3OLGUphzbz5pJuls27ZNnDUrFFsl9P9wQSh51Go1S5cupUuXLihSFCxp/WWWSR2AVJrKzbBz1C8PN7+Cz7xFUleUmBrBtwNTMTFKZcGFRYw4NIqYlBh9h6UXKakpBPkFcfDgQRo3bkxgYKC+QxKEAiFG7AShBEhJSWHEiBHs3LkTFwtn1nb+nqr2VTJtHxofSmm7NJwrjCck8QmlbUVCV5SFx8LIH+DoDShjWZp1Xb7P0SkixY1CpWDpb1+z7daP2NnZcfDgQZo2barvsARBq0RiJwglwBdffMGSJUt4z7UuqzqtwNbUNsN2CpWCr3//lr2+u/ljrpya7gk6jlQoKCoVLDgE8w9C/dK1+LHnTn2HpDf7fA8w78ICpHIpR44coW3btvoOSRC0RuyKFYQSYFTNEUS//4oJ9T/GUJZxwda4lDimnJzKpWe/4+UKpUxTdRylUJAMDGBeT6hZBmq6vUAW5UtqUjV9h6UXvar1xKWUM+N+nsCDWw9EYicUK2LEThCKqdjYWG7dukXVV5WJvRSdZdunUQGMPTaOgOhndKkDP42DUiY6ClTQC5XSmKMXh7H18gsWtJyLibzk/YOHJoTh6uqK29gyGDoa6TscQdAKsWpGEIqhqKgo2rRpQ7s27bhy8HKWbW+F3KbXnj4ERD9jVjc4NEUkdSWBgTSFn+6u5cj9o/TfN4iQ+BB9h6RzTuaOKGMVPFv5lAEfDmDHjh36DkkQ8k0kdoJQzERERNCyZUv++usvulbuQmW7Slm2r+ySTnnHFHaP15QzESW+So6d4zXn+/qF36Pnrl7cj3ig75D04tnLZxw/fpxBgwaxefNmfYcjCPkipmIFoRiJioqiZcuW3L59m0G1BjCr2QwkEkmGbUPjQ3F3Dsa10hjUkiSx67UE+/4MTNgOFkal2Nx9E9UdS97au/sRDxh26COik6PZunUrgwcP1ndIgpAn4q1cEIqJ2NhY2rdvn6Okbu21dbTf3oEgyUcYSEVSV9J93BZ+GgsJafH87/fFlMTP+1Xtq7C9xxasjC0ZNmwYe/bs0XdIgpAnYsROEIqJ6OhoWtdrTQXj8ixsNS/DpE6tVrPyymq+v7qWcg7wywxwt9dDsEKhdOIW1HIpS8rLbSjTHfQdjl74hd9jyMHhJCmSuH//PhUqlLx6f0LRJhI7QSgmwg+GEnL+BcYy40yPjfr+6lq+u7yKSk6apM4t43J2QgmXllKGw+c+Q620oY5LbX2Ho3O3Q25zL+4+07fNxNA+4/JAglBYicROEIqwlJQU+vXrR/9afakVUyPLthuvb+Lr37+lvAP8NgdcrHUUpFDkxCaB+yQDFAoTtvXcUiLX3AHIrGQ4j3XjSbg/1aqVzO+BUPSIlTWCUESp1WqGDx/O4cOH2bpzW5ZtUxWpHHu0h7J2cH6mSOqErFmawg8jVSQrEhl+aESJ3S2riFEwtONQGjRowJ07d/QdjiDkiEjsBKGIWrp0Kbt27eI917r8r+3iLNtaWt3jt7mRXJgJZex0FKBQpPWsB9vHQFxqPMMOjuBF3At9h6QXzVyakpSURNeuXYmMjNR3OIKQLTEVKwhF0M8//0yXLl1wLuXEgb57Mz379W6YLwaycLxbzUYmz/r0CUHIyLpzMHYLVLGrzO4+OzCVm+o7JJ1be20dy/9cSbNmzTh79ixyuVzfIQlCpsSInSAUMffv36d///4Yy4xZ470606QuPDGCcUc/ZuDeCUQni6ROyJsxreHjNiA3jCA+NUHf4ejFmPdH07FSB3799VcmTZqk73AEIUtixE4QipjIsEi6Nu1K30q9aF+xXYZtUhWpDNw/hNuhd1g+ECZ30HGQQrGSroA0BcS/XEz8q676DkcvktOT6bdvIPfC73P58mUaNGig75AEIUMisROEIiZs10tir8ZkWnxYrVYz7cwXHLl/lGHNYNNIyKSpIOSKSmXIobMziIyxp2W5FvoOR+dexr3kVuRtxm74GENHI32HIwgZEomdIBQRM2fOpJqZJ+9F1Mmy3SafLSy99DUNK8KFmWAklgMJWpKQAu6TJCSnGrG79y6q2FfWd0h6Ibc3xHViGWJTYrGzE7uRhMJFrLEThCJg06ZNfPXVVyxYsRClSplpu3RlOj8/2o+bjYSDk0VSJ2iXuTFsHqUmWZHCuGMfE1VC124mhyXh3bgTLVu2JCGhZK47FAovkdgJQiH3xx9/MHbsWKxNrFnjvRqpgTTTtsZG8Vyam8zZL9Q4WekuRqHk6FIXFvWC4LiXTPx5cpYfNIormYEMZwMn7t69y+DBg1GpVPoOSRDeEImdIBRiQUFB9OjRA7VSzapOK3CzdM2wnVKlJDA6EMdyn2NtGUoVFx0HKpQoX3SBXvXh2ou/2HJjq77D0YvPP/iMRmUacujQIRYsWKDvcAThDZHYCUIhlZSURLdu3QgPD2d28xnUc3s/07bbb/2E90+d+eXJHzqMUCipJBJYPwKcrSScfXqixI7arej4LWWsyjB//nwOHDig75AEARCbJ/Ti0qVLPHjwgJCQEEJCQnj58iUhISE0bNiQ7777DoBFCxeyYeNGZDLZmy8jIyPKlSv35g3k+fPnXLt2DWdnZ1xcXHBycsLY2FifL03QopiYGLq36IaLypl5Ledk2i4gOpAuO7phaZqG3//ArpQOgxRKtPsvwNnkfSL8twIlc+v1k1dP6L2nHyqZmidPnuDs7KzvkIQSTqbvAIqjpKQkbt26hY+PDz4+Ply/fp0+nTvzae/eKCIimDd1Kufv3n3rGmMDA5yePOH++QugUBD7KhJJTAzpQLJajQJIU6uJffSIZ4OHILO352hwMOP37nmrHzc3N+rWrcumTZuwtbVFrVZnWhZDKNwMI+WsabYKtSrzz15KlZIvzs4iVZHGuuEiqRN0q6orwF+kxe0h6HkHLI0t9R2SzlWwrcA37f+HgZNUJHVCoSBG7PJJrVaTlpaGkZGmplGbNm04f/78W4tpzQwMGGNrywgbzQkBlxITiFUqsZfJsJfKcJDJMDMwyFECplCrkf3dLiAtlT8SE4lQKIlQpBOuUOCflkacWs3Dz6djXqMGfqjpN3UqdevWpW7dutSrV49mzZqJkb1CLDo6mit/XKHKzYoootKzbLvlxjYW/7aUfg1h53gdBSgI//HdSTmz9srZ23cPFWzK6zscvXHo44RlA2t9hyGUcCKxy4OUlBQuXLjA0aNHOXbsGOO6dmWEuzspfvcYf+wYYclJeBobU83YBC9jY8rI5RjocNQsVqnEUqrZOfl7YgJzQsMIVfyTIJiamtK2bVs2btwoajAVQkOHDmXbtm1s6LqW5h7NMm0XGB1IZzEFKxQCx25Al2+hplMNdvfekeXO7eLsleIVy1+uYtGSRVSsWFHf4QgllEjscmHv3r3s2bOH06dPk5iYCICNTMYwK2tG2GZ8Xmdh8UqhwC8lhevJSVxMTCQKuLfiO6xatyJIrebgwYN06dKFKlWqiKlbPTp+/Dje3t7UcKrO7t47kBlkvloiMS2RNb6d6VAnlO6Z76sQBJ0YvBZ+/B2mNfmUj94boe9w9OLMk3OM/3kijRs35tdff0UqLZkJrqBfIrHLQlpaGmFhYZQuXZpUf3/69u3L4evXKWdoSEtzc1qYm1PD2ARpEUyEYpRKrP5+0/lBqWDZkycAVKxYkREjRjB8+HDs7e31GWKJEx0dTbVq1YgMi+Bw/wNUsK2QZXsLu304eszVUXSCkLXoRPCaJuFVvIxjA4/gYe2u75D0YsqJqRx/dILly5czefJkfYcjlEAiscvA8+fP2bBhAxs3bKC8rS0/Vq5C6v37+KemIpVIcDc01HeIWhWrVHIpMYGLCQlcTEwkSaXC0NCQYcOGsW7dOn2HV2K8noKd2vgTRr3/Uabt4lLiuBB4nIl9VmBoGK/DCIuGvVdgzGYIWqk5KaEwmr4bLtyDq8Ws/Nnh69B9ObSr0JZV3iv0HY5eRCVH0+nHLiSpk7h9+7aYkhV0TtSx+5tKpeLcuXN0794dd3d3Fi1aRMqrV1QODSPp3j0AyhsZFbukDsBSKsXbwpJvXFy5WK48sx0cKSOREP/bbyT89htqtZoHDx68mX4WtO/XX39l27Zt1HCqzvC6Q7Nsu9FnE5+dWsi234tHUrf1V5AM+OfLeCi4fAztlsDKUxCfnPO+lCqYewAmtM04qVOqNH1LBsDJWxn3Me+A5nnHsZCU+u7z7pPA++u3H3sd+7fHM39915/+89jk9nA7CI765PilFQld60ILT019u5JY2w7AxsSaeS3nkJyczLBhw1AqS+b3QdAfUe7kb3t376bfgAEA1DA2pp+VNe1KlcLYoGTlvuZSKf2srelrZUWKQsnzUaORlS7Nhw/u8zw2luEjRvD555/j5OSk71CLlUbvN2Jm+xk0tm+Q5bq68MQItt3cTmkbGNREhwHqwIIPwcMe0pUQGgMX78Pkn2DZSTj6KdQok30fx27AwxAY1TLj58/7QUgMuNvDjj+hQ63M+wqPg7Xn4NNOOX8NXx+Hsa3B1Cjrdk5W0LUOfHNcc0RXcSGRwNkvIDXhFS8eltz1Ze0qtKFTpY5cuv07Dx8+xNPTU98hCSVIycpa/kWlUrFnzx7iXr0iavuPeK1ZSz8rK/aVdWd3WXe6WlqWuKTu3yQSCSZ/v/7koCBapaRgmpLCihUrKF+uHLNnzyY2NlbPURYf0SdfMaTKwGzX1X1/ZQ0pilTmfwjGxWzwuENNGNgEhjWDL7rC6elw7gtNgtXlW0hOy76PLb9C40rgapPx8z/9AXXcYUp7zbRhYkrmfdUqq0nUcnLf1+3DYmHdLzlr37sB/P4InobnrH1RITUAU4vrGFtcICIxQt/h6M2cFrM4MeQYFZ3FVKygWyUuc1Gr1Zw6dYq6devSt29fZr9fj7CvvkIWGclsRye8RH23d8glEsbY2nHGoxwLHJ0opVCwaNEiypcrh5+fn77DK9JOnDjB+GHjCb34Mtu2gdGB7PXdR1WX4jdal5mWXjC7GzyLhJ9+z7ptShqcugOtvTJ+PjkNDv0FfRtqkqrkNDiSxVTonO6aRG3tuZzF2riSJt7//ZyzZLB1Nc2fWcVQVKWmQ7dtnzDqyFhUalX2FxRD1iZWOMjtCd8TQmxsrJiSFXSmRCV2V65coWXLlnTo0IE7t27RzcKSzkVwR6u+yCQSPrSy4qS7B5/a21M2LQ27339HlZpKcnKyeOPKpejoaEaOHMnGHzfwIi77xG75nytRqlV81QdkJWiW63USe+Zu1u18AiBNAXU8Mn7+qA8kpGoSOycraO6pmY7NTNMquUvUAOb1yHkyaGkK5R3gj4c567soMZJDtTKp+IXf4+Sj0/oOR6+u/naVqhWqsmrVKn2HIpQQJSax++qrr2jYsCEXL16kpbk5h9w9+MrZGVe5XN+hFTnGBgaMsLHlRxdXopavwL9tO6b37UuNGjU4e/asvsMrMmbOnMnLly+Z2GBCjqr196xVjSFNNQvUSxI3W00S5J/NlOWDEM2fHplU6fnpD2hUEUr/XXKybwNNshgRl3mfc7vnbnq1aRXN5oGcTuGWc4B7L3LWd1EzvycYymDF5e9IV2Z9gkpx5mrhSlpSGjNmzCA4OFjf4QglQIlI7BSRkdS568v7JibsKFOG1a5uVDTKZnWzkK3XhYwVYWHEXLrEw/v3adu2LaNHjyYuLovflgKPHz9mw4YNlLcpl+0u2Nf6tbzE1jGaBeoljblR9rtjX/29SdjaLOPnTt+Bfg3/eaxnPc2x9XuvZN7nB1U1iVpuR+1CY3KWDFqbQWRCzvotatztNRtJnsUEsc/3gL7D0RsbE2umNZlKcnIy8+fP13c4QglQbBO7oKAgOnXqxK8rvuOpd2fK3rzJtjJlqW1iqu/QiqXpDo7sK1OWKkbGbNiwgerVqonRuyzMnj0bpVLJJ40mZ7kLFiAkPoQ4TmNqcVVH0RU+CalQyiRnbTOqzLnnima3bW13eBKq+YpKgPoVsp6OhdwlapC7ZFCt1iSXxdXMrmBmBBuubyyx5U8AulTxppJtRTZv3syDBw/0HY5QzBW7xE6tVrNx40aqeXlx4sQJtiyYjzImRt9hlQhVjI3ZU7Ys423teBkcTMcOHQkKCtJ3WIVOcHAwBw4coJZTTVqXb5Vt+1VXvqfByk+4W0K/lcGvIDYJKjhm3c7277NyozMot7jjD82fjedDxU//+fr9IVx+nPXO1A+qQvOquRu1m/t3Mrg+m2QwOrF4n/FrbwFDmoKRPI2Q+FB9h6M3UgMpnzSejEqlYtasWfoORyjmilUdu6CgIEaOHMmZM2ewkEpZ4uRMZwsLfYdVosglEsbZ2dHS3JzbqakY7dyFavIk0gBjseMYADc3N85+cYq4p3HZnssbmxLLsYc/U95RTbXSOgqwkPnx792w7Wpk3a6Ks+bPgAio/q+adwHh8OdjGN8WmlV5+xqVGgathZ1/wKzumfc9ryc0X5R9ovZas7+TwaU/a3bXZiYgAmrmoD5fUba0H/yvpxsvH7rqOxS9auHRnDoudQh7HkZKSop4PxQKTLFJ7P7880/at2tHfEICzc3MmOfkhINMbIzQlyrGxlQxNiZq61aiz59nwItgmrZpwzfffINMVmx+7PIk8UECrvEuuNq7ZNv2wL1DpCrSGNu6ZK6tO+8HCw9rNkQMaJR127oemsX61wPeLvr7erRumvc/Gyf+7YcLmunYrBK7fydqOT2E8XUyuOF8xs/HJmk2hIxtnbP+iipzY8D4NoYm90lLrqrvcPRGIpGwocsaHDwdRVInFKhi8xu2kkRCFQMDejg508XCItuREEF3wp76Ex8czHf37uHr68vevXuxscmkgmwxplarGTVqFK1lLaljXCvb9iq1il13dmNiqJnOKu5O3oYHL0GhhLA4TVJ31hfK2mlOnsiuILOxIbStDud8NadYvLbjT03x4IySOtAkgRO2wY2AzEulgGZ6tcWXOX89zapqvn69n/Hz53w1SWJJ2OUcmwRfX/4Cw7T2jK03Rt/h6I2FsQUpT5NJvJ+ArJwcIx1u4lMqlaSnl9zdyUWZXC5HKs15jasindglJCRw9epV6sbFEzl3LludnEVCVwg5yOTsLFOWGSEvOfvLL9R7/32OHD2Kl1cmlWSLqQMHDvDDDz8QVjmEOlmdZfW3P4Mu8ywmiI+ag1UGOz2Lmzn7NX8aysDGHKq7wYqBmpMocrpxYngz6PkdPH+lSeRuBGiSxdlZjMZ1rq1J7H76I+vErrln1olaRuZlkQzuuwpNKkP5bNYOFgcmhnDg5iNSUkMZVmcoxrKSO2KlUqsYOngogTzj6tWrGBTwCUdqtZrQ0FBixFrzIs3KygonJ6cc5TgStTqnEwuFS2BgIF27duW+nx+73UpTVQxtF3oqtZo1ryJZ8+oV5mZm7Nm7l44dO+o7LJ1QKBR4eXnx9MlTTg05ThnL7BfMbb/5I//7YwmX56mzTDiEfyhV4DkNeteHhb30HU3mQmPAYzLsHg9d39N3NLoxZz8sPARL2y6mu2dXfYejV9NOf8Hh+0fYvXs3ffr0KdB7hYSEEBMTg4ODA6ampmLwo4hRq9UkJSURHh6OlZUVzs7O2V5TJEfsfvvtN3r26EHkq1cMsLKmgqhJVyQYSCSMt7OnkpERc8LDkYWF6TskndmyZQuPHj1iQM3+OUrqAD5q2JBPBqgzrMsmZExqAAt6wtgt8Hnnv9d3FUIrTkH10iUnqQMY1QK+OgI7bu8s8YndxAbjOfHoBLNmzaJHjx7IC6hQvlKpfJPU2dpmshZBKPRMTDRTFuHh4Tg4OGQ7LVvkyp1s3LiRVq1aERsVxQJHJ2Y6OiIXn0CKlLalLDjr7kGZ71YS+/NxwsI0u8SKq+TkZObNm4ep3JSPc7G+yNJht0jq8qBPQ4jaUHiTOoAlfeHaQn1HoVtuttClDtwJu4tvWMk+Y9rN0pV+1fvy5MkTNm3aVGD3eb2mztRU1G8t6l7/G+ZknWSRSuz27NnDqFGjsAA2u5XmQysrfYck5FEpqRR1SgpPP/mE9vXq0blzZ5KSkvQdVoH44YcfePnyJcPqDMHOzC7b9mq1mi/OzODQ/YM6iE4QdGdkC82fJx6d1G8ghcDYeqMxMzRl/vz5JCZmUHxRi8T0a9GXm3/DIpXYtbCxpbO1NTtLl6Gu+ARSLBhIJNhFRXHu3Dk6dOhAfHy8vkPSuhEDRjCnzSyG1xmao/b+0U85cO8wZ3yL7yimUDK19IIvOhvhXbm9vkPROxtTG4bXGUZcdBzXr1/XdzhCMVLo19ip1Wp8fX1xj4gg6tNPWepQAraQlSCGEgnfurjyRchLTvz2G+3atePkyZNYWlrqOzStSb6SwECv/jluf97/AqDZrSkIxYmRHL7qm8rz+ymkFNMzcnNjeJ2h9HuvD/XrZ1OksQC8ileSkKKbvZPmxhJsS+W8XIeQP4U+sZszZw5LFi9mjVtpmoidr8WSXCJhqbMLhpJQDl++TMeOHTl9+jTm5ub6Di1fVCoV69eup0Hge5iT89dy/ukFpAaQg4ooglAkmVmeJzSyAlbGVvoORa/MDM0ww4y467FYNdFdbc9X8Upm7YxFoaPje2VSWNTfUmfJXVpaGp6enmzfvp1GjXSfNOdGZGQknp6e3LhxAzc3N630WainYr/88ksWLVqEm1RK5RJ+WkFxJ5VIWOTkRDcLC25cu8bdu3f1HVK+nT59mnHjx/HNmWU5viYqKYqbIbf4oApi44RQLKWmQ92lPzHu2AR9h1Jo/LDyB0aPHq2z+yWkqHWW1IGm6HhuRgeHDh2KRCJBIpEgl8txdHSkTZs2bN68GZVKle3169atw8PDI8OkbvTo0UilUvbt2/fOc/PmzUMikTBmzNub3G7duoVEIiEwMBDQlFuTSCQ4ODi8s3yoVq1azJs3760+q1SpgpmZGdbW1rRu3ZqrV6++ed7Ozo7Bgwczd+7cbF9XThXaxG7ZsmXMmjWL0oaGbHErjb1I7Io9A4mEhU7O7HJ1o9yl3/UdTr6tWbMGgD7Ve+f4mosBv6JGTZc6BRWVIOiXkRxK2yq48fIm0ckx+g6nUDhx/SQbNmzg9u3b+g6l0Gjfvj0hISEEBgZy8uRJWrRowaRJk/D29kahUGR6nVqtZvXq1YwYMeKd55KSkti9ezfTpk1j8+bNGV5vbGzMpk2bePz4cbYxxsfH880332TZplKlSqxevZq7d+/y+++/4+7uTtu2bYmIiHjTZtiwYezYsYOoqKhs75kThTKx27dvH59++inOcjmb3UrjWEA1foTCRyqRUNnYmKjNm3nyzTesWLGColhDOzAwkOPHj1PHpQ5V7atkf8HfHM0d6VDdgs4isROKsS51NScw/Br4m75DKRT61+gLwNq1a/UcSeFhZGSEk5MTrq6u1KlThxkzZnDkyBFOnjzJ1q1bM73Ox8cHf39/OnXq9M5z+/btw9PTk+nTp/Pbb7/x/Pnzd9pUrlyZFi1aMHPmzGxjnDBhAsuWLSM8PDzTNv3796d169aUK1cOLy8vli1bRlxcHHfu3HnTxsvLCxcXFw4dOpTtPXOi0CV2arWadStXYiaVssHVDVeR1JVYUxcuYsqUKSxblvOpzMJi3bp1qNVqBvz9hp1TH5SvzPHPE0rEMVNCyfV6RPr80/P6DaSQaOreBDdLN3766SdiY2P1HU6h1bJlS2rWrMnBg5mXgrp06RKVKlWiVKlS7zy3adMmBg4ciKWlJR06dMg0QVyyZAkHDhzIdrdyv379qFChAgsWLMhR/GlpaWzYsAFLS0tq1qz51nP16tXj0qVLOeonO4UvsUtN5XsbW7a5laa8OFGiRPvU3h4nuZxp06Zx8mTRqXuVkpLCpk2bsDG1oV2Ftrm61szqVySS7NeQCFnb+itIBrz7NX33P232XIaeK8BtvOa5b47rLdwSp5IzVHaGS4G/k6ZI03c4emcgMaB/9T4kJiby448/6jucQq1KlSpv1rpl5NmzZ7i4uLzz+OPHj7ly5cqbI9wGDhzIli1bMpwRqlOnDr179+bzzz/PMhaJRMKSJUvYsGED/v7+mbb7+eefMTc3x9jYmOXLl3P27Fns7N6uaeri4sKzZ8+yvF9OFZrELi0tjStXrhAyYwbqhw/xFDtgSzw7mYzVLq4YAn379OHBgwf6DilHoqKiqF+1Hn2r9cZQZpjj69Zd28DAHd8RFFmAwZUwpz6Hy/P++fq4zT/P7b8GT8PBW5SV0Yv2NSExPQm/8Hv6DqVQ6OHVA0OpIWvWrCmSy090Ra1WZ1msNzk5GeMM8ofNmzfTrl27NwlVx44diY2N5fz5jEeNFy1axKVLlzhz5kyW8bRr144mTZowe/bsTNu0aNGCW7du8eeff9K+fXt69+79zvStiYmJ1or0F4rETq1W8/HHH9OkcWNOZLBTRSi5PI2N+dLRibj4eLp26UJ0dLS+Q8qWi4sL33daxaSGudv19+fzy/zyIAKbol3lpVCp6wENKv7zVfpfx2XumQA3v4J1766xFnRgbCs4Nb4zng5V9R1KoWBjYs2URhOZ+dEMkdhl4f79+3h4eGT6vJ2d3Tu/J5RKJdu2beP48ePIZDJkMhmmpqZERUVluomifPnyjBw5kunTp2f777FkyRL27NnDzZs3M3zezMyMChUq0KBBAzZt2oRMJnvnKLmoqCjs7e2zvE9OFYqtpt9//z0//PAD1YyNec9EnCghvK2DhQWPUlP56dkzfH19adq0qb5DypRSqSQ1IIW00NRcHQGjVqu5F36PKs6F+4zT4sSgUHysLbkqu0Bps0hePBJLbl4bUXc4piZmGIgfzgydP3+eu3fvMmXKlEzb1K5dm7Vr1741snfixAni4+O5efMmUuk/tfR8fX0ZNmwYMTExWGVwROmcOXMoX748u3fvfue5f6tXrx49evRg+vTpOXodKpWK1NTUtx7z9fWlefPmObo+O3r/6fn111+ZPHky9jIZq1xcMRY/0EIGJtjZcdDVDa9nQfoOJUvjxo2jQ7cORCXlbtv689jnxKXGUzfzD6JCHnhNA+lAKDcZFh8BpVi+WKjITXx5EfdC32EUKkmPEwm8G8irV6/0HYpepaamEhoayosXL7hx4wZfffUVXbt2xdvbm8GDB2d6XYsWLUhISMDPz+/NY5s2baJTp07UrFmTatWqvfnq3bs3VlZW7NixI8O+HB0d+eSTT1i5cmW28X755ZecP3+ehw8fvnksMTGRGTNmcOXKFZ49e4aPjw/Dhw/nxYsX9OrV6027pKQkfHx8aNs2d2uyM6PXLCo+Pp4hgwcjUalY6eIqypoImTKQSChtaEjYkiWEXr7CvXuFb11OTEwMP/30EwHBgViZWOXqWt9wzZuQSOy0w9ka5veE7WPh5DToWAtm7YNJ2/UdmfBvXZbH03pLO1IU4lzk1/549icValXg+++/L7B7mBtLkOnwhC+ZVHPP3Dh16hTOzs64u7vTvn17Lly4wMqVKzly5Mhbo27/ZWtrS/fu3d8ka2FhYRw/fpyePXu+09bAwIDu3bu/My36b1OnTs3RKUiVKlVi+PDhpKT887MslUp58OABPXv2pFKlSnTu3JlXr15x6dIlvLy83rQ7cuQIZcqU0dpslEStx8n8BQsWMHfuXMbZ2jLeTjtzy0LxlqJS0SX4OUbOzty5exdT08Izdb9y5UomTZrE502nMqLu8Fxd+/Wlb9nos4nfZkPTnJe9E3Lhs52w/CQ8X6lJ/P5NMgC+7g9T3y19JRSgT37S/Jvs7bOLWs41s7+gBEhOT6bJD80pZVuKwMBA5PkY8EhJSSEgIAAPD493NhQU57Ni79y5Q5s2bfD39y8SR1M2aNCAiRMn0r9/5meKZ/Vv+V96XWM3sX17UtasoY+llT7DEIoQYwMD2puY8MPTp8yYMYMVK1boO6Q3tm7diqFUTg/PHrm+tqZzTfo3MKNW2cQCiEwA6F1fU9Lk1rN3EztBP16PUPuG+4nE7m8mchN6VO3Gtls/cu7cOTp06FAg97EtJcX23VJvxUKNGjVYunQpAQEBVK9eXd/hZCkyMpIePXrQr18/rfWpt6lYVWoqr+bOY5CVNYa5WGQuCONt7ShvZMTKlSu1VtAxv54/f87NmzdpWLoh1rmchgVoX6kBP41PopSJ9mMThMLqdWLnF+aXdcMSpkOl9gAcPXpUz5EUXUOHDi30SR1odvFOmzYtV5vtsqOXxG7y5MnM6NKVxKdP9XF7oYgzNDDgK0cnJGo1w4YO1Vrtn/w4duwYAK3KtcjT9UZm95FIRImDgrT7MkgNoLa7viMRXqvkpNkF/nqNqaBR06kGNqY2HDt2TJQ+EXJN54nd+fPn+e677zj860XEj6uQV9VNTBhuY4P/06dZFobUlb59+7K877e0Lt8q19deCvyd/jvn8tv9AgishGq3BJYegxO3NF9jNsHyUzChLThZadrcC4b9VzVfAHefa/775C39xFwSGRhArbLw5NUTFKrMD3YvaaQGUlq4NyM8LJwnT57oOxyhiNHpGruEhASGDxuGTCLhKydnMQUr5Mt4WzsiVSoGN8/bKJk2lZKUopNT3tbCPIsN4pJ/IOFxWg6qBKviApsuQnAUqNSakaEVA2FCu3/a7L0K8/915OT2S5qvsnYQ+J3OQy6xvukPwf6zkCB+H/zb5EaTWDptCeUrVtR3KEIRo9PEbvny5TwLCmKMrS1VxZFhQj69npI13rIFtXcnra5RyI3nz5+j8s37aEN4guZoGRexoF9rvhsM2eVm83pqvgT9ql8BymBNQrQO628UAY7mDhgEiGRXyD2dTcVGRkby9f/+h51Mxggb2+wvEIQcSrl3j7PffsvFixf1cv9Zs2ZRwbsSz2LydoBzRGIEAM5WWgxKEIoQA1m4mIrNQHhoBBuXbSAkJETfoQhFiM4Su9OnT5OQmMgYG1vMxOkSghZFKBR4T5vG6FGjUCh0+8tBoVBw/Phx7M3sKWNZJk99hIvETijBDl+HMnOWst/vYPaNS5gzj88w6tPRHDp0SN+hCEWIzqZiezVrhnn58rgbiOF2QbvsZTJ6WVqy8/FjtmzZwsiRI3V278uXL/Pq1SsG1Oyf56ng8MQIrM3A2FDLwQlCEWBlCmlK1ZuRa+Efzcs1h/PzOXbsGOPGjdNq33GqOFJUujnxw9jAGAsDC53cS9BhYhexciWVpHqthywUY2Ns7TgcF8e8uXMZMGCAzk6keF1nKq9lTgDqudVEbvkw+4aCUAy9Xlv6eq2p8A8nc0eqOVbj/PnzxMfHU6qUdioKx6ni2B67HSVKrfSXHSlSBlsO1llyl5aWhqenJ9u3b6dRo0Y6uWdeRUZG4unpyY0bN3Bzc9NKnwU+J+rn50eLhg25sn9/Qd9KKMHsZDKGWFvzMiSEVatW6ey+x44dw8zQjHqu7+e5jwXthrFplBaDEoQi5PUShIikSL3GUVi19GhOWloaZ86c0VqfKaoUnSV1AEqUuRodHDp0KBKJBIlEglwux9HRkTZt2rB582ZUKlW2169btw4PD48Mk7rRo0cjlUrZt2/fO8/NmzcPiUTCmDFj3nr81q1bSCQSAgMDAQgMDEQikeDg4EB8fPxbbWvVqsW8efMyjGvMmDFIJJK3Tkyys7Nj8ODBzJ07N9vXlVMFntjNmDGDi1eu8Co9vaBvJZRww6xtsJLJWLJ4MdHR0QV+v+fPn/P48WM+KNsEQ1ne51GlcjEFJZRcpUw0RYrFiF3GWv49G1DSTqFo3749ISEhBAYGcvLkSVq0aMGkSZPw9vbOci21Wq1m9erVjBgx4p3nkpKS2L17N9OmTWPz5s0ZXm9sbMymTZt4/PhxtjHGx8fzzTff5Oj1HDp0iCtXruDi4vLOc8OGDWPHjh1ERUXlqK/sFOjc6I0bNzh69Cj1TExpYmpWkLcSBMylUqbY2qGoWyfbQ5K1oXTp0vhuvcPLCy/y3EdAdCC7/lzPYBW08NJicMWMWq2pRyf9+6PoJz9BeJzmcWM52JhrCt02rgTu9vqNVcg9ZysIjxeJXUaq2lehjFUZUpJ0sx6usDAyMsLJyQkAV1dX6tSpQ4MGDWjVqhVbt27lo48+yvA6Hx8f/P396dSp0zvP7du3D09PT6ZPn46LiwvPnz+ndOnSb7WpXLkyDg4OzJw5k71792YZ44QJE1i2bBkff/wxDg4OmbZ78eIFEyZM4PTp0xnG5eXlhYuLC4cOHcowIc2tAh2xW7NmDQCjbG31VmNMKFl6WVkxICISIx3dz+S5MWUsS2ffMBMv41+y9dofXBHF5d+RroAD16DT12A3Br6/WpFzKaPZlLiWLVft2fEH7PwTNv8K3xyHgWtg4ZnSJKqsAPB9Dkmp+n0NQs4s+BAmNR6u7zAKJYlEwslBx/hh5kZ9h6J3LVu2pGbNmhw8mPkO6kuXLlGpUqUM1yNu2rSJgQMHYmlpSYcOHdi6dWuGfSxZsoQDBw5w/fr1LOPp168fFSpUYMGCBZm2UalUDBo0iM8++wwvr8w/vderV09rZ58X2IhddHQ0O3fupKyhIQ10tJBdEABUcXGEHjxIWuPGuLu7F8g90tLSOLb/GM6B9tib5X2ISKnSrHORi31Fb7yMho3nYcMFzX8DWDqU53DiZ9xN0VQUbv9JYwwMpIAEpSKVpNgwXj2/TWTZ2kyOq4sT99m0rCPJCXEM/QDGtoZKzvp7TULW+jaEp8YdUYpSdhmSS+UkP06kVC2xs7RKlSrcuXMn0+efPXuW4XTn48ePuXLlypukcODAgXzyySfMmjXrnYGnOnXq0Lt3bz7//HN++eWXTO8lkUhYsmQJnTt3ZsqUKZQvX/6dNkuXLkUmkzFx4sQsX5eLiws3b97Msk1OFdiI3fbt20lOTqavpRUGYrRO0KF4pZLqw4czbNiwArvH3bt3+XDAh6y9tj5f/bxO7GSitCMAShU0XSRl3kF4lWJBtZZj6TXnKr3mXqP8e/8cE2Fu7YqppROmlo6Usi2DY7n38Wz2EQ7udQEITvfA+f1xpMsdWXEKqnwGU34UI3iFmUSiu8X8RY1KreKHvZvezIKVZGq1OssZwOTk5AyX4mzevJl27dphZ2cHQMeOHYmNjeX8+fMZ9rNo0SIuXbqU7aaVdu3a0aRJkwzPLPfx8eG7775j69at2c5ampiYkJSUlGWbnCqwXyfDBg9mXvkKdLW0LKhbCEKGSkmleMrkXLx4kXv37hXIPXx8fACo5pC/hXGvq+3LSnh5x6RUzXq539KHU733jzTpv4J+X/nRoOciLB0r5Lo/mdyYOh0/o8/C27QauRVLx4qsOAU1v4AX2lmfLGjRuC3gvW0karVa36EUSgYSA1aeWsXSpUv1HYre3b9/Hw8Pj0yft7Oze2fznFKpZNu2bRw/fhyZTIZMJsPU1JSoqKhMN1GUL1+ekSNHMn369Gx/LpcsWcKePXveGXG7dOkS4eHhlClT5s19nz17xqeffvrObFJUVBT29tpZIFxwE0BXr9FbJuaXBP3oa23F70mJrF27tkDKn7xO7Lwc85fYKdWaUQppCR6xW3cO5hwwYOQX6wm36IF9ZbCvrJ2+DaRyPGp1prRXG24cX0p80O+kmacDd7VzA0ErnoTCvXB/lGolMon4vZERLwcvzj+9QGRk5JtRp5Lm/Pnz3L17lylTpmTapnbt2qxdu/atkb0TJ04QHx/PzZs3kUr/+RTt6+vLsGHDiImJwcrK6p2+5syZQ/ny5dm9e3eWcdWrV48ePXowffr0tx4fNGgQrVu3fuuxdu3aMWjQoHdmlHx9fWnevHmW98mpAvl1cuLECYK2bSuIrgUhR5qZmeMsl7Nt61YSEhK03v/169cxlhlT3qZcvvoxkZlQ1sYSCxMtBVaEqNWw8BCM3QKJahvuRLgW2L1kcmPqdZtLi/GnWJp0lj9S+3P6DijE7F+hoPp7QMRAUoI/4WTDy8ET+OdDZXGXmppKaGgoL1684MaNG3z11Vd07doVb29vBg8enOl1LVq0ICEhAT8/vzePbdq0iU6dOlGzZk2qVav25qt3795YWVmxY8eODPtydHTkk08+YeXKldnG++WXX3L+/HkePvyn2Lytre1b96tWrRpyuRwnJycqV/7n02tSUhI+Pj60bds2J9+abGn9/6Lg4GA6d+7MR0ePaLtrQcgxqURCb0tL4hMSMv2fNq9SU1O5e/cuVewqIzPI3+hCM48P+OuzsQxorKXgipCFh2DOfrCwc6fz1DM4la9f4Pc0MJCiRM6Cqx1ovxSGrocc1DsVCphCpUnqRGKXuWqO1QDtJHbGBsZI0d36DylSjA1yV4Lq1KlTODs74+7uTvv27blw4QIrV67kyJEjb426/ZetrS3du3d/874fFhbG8ePH6dmz5zttDQwM6N69O5s2bcq0v6lTp2Jubp5tvJUqVWL48OGkpOS+LM2RI0coU6YMTZs2zfW1GZGotbyoYfHixcyYMYMvnZzobmmlza4FIVciFQpaPfWn/+DBmW5rz4u7d+9So0YNBtbsz5wWs/Ldn6XDDhzKfqmFyIqONWfh462apK7TlJ8xs9LtltX01EROfd+bMP8rTGwH32U+ACDoQJP58Je/HN8Jt/UdSqEVkRhB443N6NGjBwcOHMjRNSkpKQQEBODh4fHOhoLifFbsnTt3aNOmDf7+/jlKyvStQYMGTJw4kf79+2faJqt/y//S+mKGo0ePIpNIaG2unTPtSrJDsTHMDA1983dDiQRnmYzGZmaMsbXDTqxhzJKdTMaFcuWp+8UMrfZbvXp1nu57QuiZl/nuKyIxgrM3/WgqgepltBBcEZCcBouOSDG1sKHDxEM6T+oA5EZmtBu7i5+Xe7PytB9tqoF3HZ2HIfxNoQSppITvIMqGvZk95W3KY2ykneLrFgYWOk22dKlGjRosXbqUgIAAqlevru9wshQZGUmPHj3o16+f1vrUamYQGhrK1atXaWBiQqkshkqF3Jlga4erXE6aWs2N5CR2x8TwW2IiR9w9MDEQUxdZsZHJSLhwHuPKlbTar2GUHDuz/C9g9o96yscHDjNfVXISO2M5jJyxldsRzpSy1d+LNjSxoMXwjRxe3JyRm9K5V1mNtTggRy961gNX45b6DqPQOzHoKGWm5m9db0kxdOhQfYeQI3Z2dkybNk2rfWo1Kzh+/DhqtZoWRWDosyhpam5GF0tLPrSy4itnFwZZWxOcns75AtgUUNyo1WqO7tip1fpP586dI8D3qVb6sjGxASAiPpuGxUSaAs6njeSlaUfsy9bWdzhYO1WmjvcXhMaoWXtO39GUXJ92lLOkTc7O3CzJJBIJqcHJ+g5DKOS0mtg9ffoUqUQiErsC1uDvc3eD09P0HEnhJ5FI+N9f15g6dapWij+mpqbSsWNHJu7PfLt9bjiYa+oWvYzOpmEx8CwC3CdLWXatgb5DeUv1luNoMWQt3Ts01HcoJZYyvWSW78it2JRY1mxcw88//6zvUIRCTKuJ3fwpU/ijQkVc5Yba7Fb4j6C/EzorMd2dIy3MzUlOTs7yaJic8vX1JT09/U3pgfyyNLLEUGpISIxWuivU1p+HkGgliYXs+AcDqYzy9XpzMu0zfYdSIr2Kh0Hrkjn64Ji+Qyn0UpVpzNg8K9OiuoIAWk7s4i9cwEKs+dK6eKWKaIWC0PR0TsbFsfbVK4wlEpqbiZHRnGjx9/fp6NGj+e5LWydOvCaRSHAwsy/2I3ap6fDDRQnG5jaUq9NN3+Fk6FpYOcbvtCb4lb4jKVmCXsGeazH4hhXMKTHFiYOZPY7mDiWmlp2QN1rbPPHDDz+QsnsPzdRqZOJsWK0aEfz8rb+7yGT8z9UVR7lcTxEVLV7GxtjJZBw7dgyVSoVBPj58aOvEiX+zN7PnwasXqNVQXP/X2X8NIuLU1Gw7CKncKF99Pbq8k99+mvDO4zXaTKRet7l57jfk0SX2HI/GxhAWfJifCIXceP2hxtFcO8cpFXfiBAohO1pL7ObPn09KaCgXy5XXVpfC32Y7OFLW0BCZBGylMjwMDTEorhlAATCQSGhuZsb+sDBu3bpFnTp5r2vx8OFDDCQG+T5x4t82dl1H5ZrDkUiK74jFpouAREKVJkO11mf7j/dhaPJPWSVTK5d89VeubneuHpzFpouxzO9ZfJPswub1MgR7M5HY5UQl24qcf3qBhw8fisROyJBWEruQkBCCg4NpbW4uEo4CUN3EmGrGJfDMKS2qZ2rKw1KliI/P3/bTkJAQ7Ext833ixL9ZGFuAygEonomdUgVXn4CtW3WtljexK1MTY3NbrfUnMzTBtWpLnvocIigSyoo8Qydej9iJxC5nHMwdAM17UX4kpIWQoojRQkTZM5ZZYW6o+3qVJZVWfju9np7yzKYasiDoi7eFJX0+aEqZZs3y1c/v5y5xZ85NLUWlEZcSx/PHUqpVAgdLrXZdKKjV8N3kmuxPmKnvULJlV7omT30O4RMoEjtdeT1i52DmoNc4igpHMwfsrexJS8t7VYSEtBD2+vVAqdZNZQWpxJDeXgd1ltylpaXh6enJ9u3badSokU7umZnp06eTmJjIqlWrdHZPrex0eLPuSCR2QiGW4pf/ETELmQVlrLRbVPec/y+0WvELJ25ptdtCQyYF58otKe3VSqv97l/UmE3j7dkzpw63Ti9HpVLmu0+7srUA8AnId1dCDjlbgaejBw5ixC5H2lRoze3vbmZ5/FR2UhQxOkvqAJTqtFyNDg4dOhSJRIJEIkEul+Po6EibNm3YvHkzqhwc7rxu3To8PDzeSeouXLhAx44dsbW1xdTUFE9PTz799FNevHgBwMWLF5FIJHh5eaFUvv1+YmVl9dbRlO7u7kgkEq5cufJWu8mTJ9O8efM3f586dSrbtm3j6VPt1D7NCe0mdlo66kQQCsKvQc+YOHIkqal5K7eRlJTEg9sPSE7XboHQ0palAXiYv5mVQi1IWVNrfZlaOlGn03SaD15Du4/3UtqrNT7HvuLKvi/y3bdd6ZrYOpXFylQLgQo5Mru7AUcG7KWUkTiGMqeUcQp9h1Dg2rdvT0hICIGBgZw8eZIWLVowadIkvL29USgyf/1qtZrVq1czYsSItx5fv349rVu3xsnJiQMHDnDv3j3WrVtHbGws33777Vttnz59yvbt27ON0djYmM8//zzLNnZ2drRr1461a9dm25+2aCWxM5BI8DA0wkacXSoUYr8mJLLqhx/w9fXN0/V//fUXtTrUZuP1TVqNq6p9FaD4jhIN+B4mTxhDSkKUVvpz82xJnY6f4ebZEreqLWjU539UazmO+79vJSk2NPsOsmBoYkH/2Rf5zFsroQo5kJ7ijlolznLLjdPXznD8+HF9h1GgjIyMcHJywtXVlTp16jBjxgyOHDnCyZMn3xo5+y8fHx/8/f3p1KnTm8eCg4OZOHEiEydOZPPmzTRv3hx3d3c++OADfvjhB+bMmfNWHxMmTGDu3LnZDgKMGjWKK1eucOLEiSzbde7cmd27d2f/orVEK4ndrkWL+NndXRtdCf/S3dKKe5WriI0TWvJ6qUBea0C9Xqys7SkjcyNzPKzd8QnQrEcrbhJSIC01Bams4AqXl6vbFbVKyavgvCXt/5ZO/sqxCDl3Jwim75bwMPKRvkMpUj7bP43p06frOwyda9myJTVr1uTgwYOZtrl06RKVKlWiVKl/RoD37dtHWlpapmeyWllZvfX3yZMno1Aosl0X5+HhwZgxY/jiiy+ynCKuV68ewcHBBAYGZtmftmglsUvx80MidsMKhdzrxO769et5uv7ly5fAP7vStKmagxdRiRAYofWucyQwAvZc/ufvt59B7RnQfBFM2g7bL8HzPBbuVb1OVovIe8SdC5vZfFHfUZQM53xh+Tl/nkbpbv1RceBg5vDm/aikqVKlSpYJ0rNnz3Bxebv00ePHj7GwsMDZOWebN0xNTZk7dy6LFy8mNjY2y7azZs0iICCAHTt2ZNrmdTzPnj3L0f3zK9+J3YkTJ9j0008kKPO/cFkQCpKHoSHGBgb5HrEriLIMrwse3wjUeteZUqvh5xvQ8X9Qbgr0XQ07yw1kc/M57Gs4icdxJlx6JGHlaRiyDtwnQ9dvc5/gGf9dR1uZXnBHiflfP4TEQIqtW/V893Xj5LesOKWFoIRsvV5+UM2xmn4DKWLsTe2JiorK83rhokytVmc5kJScnIzxfzZyZndNRkaMGIGtrS1Lly7Nsp29vT1Tp05lzpw5me5UNjHRzLpp47zynMj3ori9e/ey7fhxzpYrh7k4u1QoxGQSCWXlcgIC8raY7c2IXQGUZehapTPd6qqpV/drrfedkWcR8NEPmhETgPKNylOnZx2eO1fD2MQY+5o2fOm/mPSUdELuhRB0M4jre69z7sFLYsuWo3TCgxzfy/rv5VPJCREYm9vkO/aTqz/EpVJTbFw05/U+u3uKB39so1rz0ZhaOuarb2V6KmnJ8WLzhI74BIClkQVuFq76DgWAg36HmH72n7I8hlJDrIwtqWRbieYeH9DDqwfmhvpfD/j6w2VISAjuJWwZ1P379/Hw8Mj0eTs7O+7evfvWY5UqVSI2NpaQkJAcj9rJZDK+/PJLhg4dyvjx47Ns+8knn7BmzRrWrFmT4fNRUZr1xfb2utn5ne/E7s0ohlRsnBAKvwqGRpi4uKBQKJDlcrNPSEgIEokEW9P8Jyf/ZWtqi9zoAySSgk/sklLh/bkSImLVeLX3wnuWN86eGb/ZyY3llKlThjJ1ytBkRBPiwuL4xdGC5y9vELFxD9ayVDpnc5BHzb+rw7wKuoO1U+V8x2/lWJGHl3eQGP0S1CosHMrToOeXeDUfle++o17eQ6VSUKtsvrsSshGXBI9CoWFpr0K3lGdSwwm4WbiiUCmISIzkWvBffPnrErbc2MbaLt9TxT7/P8f54WBeMhO78+fPc/fuXaZMmZJpm9q1a7N27dq3Ruk+/PBDpk+fzv/+9z+WL1/+zjUxMTHvrLMD6NWrF19//TXz58/PMi5zc3Nmz57NvHnz6NKlyzvP+/r6IpfL8fLS3lGUWcl3Nvby5UsspVIM83H+piDoytcuLpT5YVOukzqA5cuXc23BZa2eOvFvMXGO/HbPiKZVUwt0OVqCvRttvqiNgbUldT+sm6tfqhaOFgDct6/Jor2HiQtLZcc46NMw82vaVIfJfTx54Z73o9z+rWGvxWRxu3yJDLoFQN3MBwQELbn5TLMcwMtBN7/scuMD96ZU/9f08Jh6o7j8/Aqjj4xj7NGPOTnkZ4xl+ivv9e8Ru+IqNTWV0NBQlEolYWFhnDp1isWLF+Pt7c3gwYMzva5FixYkJCTg5+dHtWqaf8PSpUuzfPlyxo8fT1xcHIMHD8bd3Z3g4GC2b9+Oubn5OyVPXluyZAnt2rXLNt5Ro0axfPlydu7cSf369d967tKlSzRt2vTNlGxBy3c2FvLyJfZiCjZfDsXG4PnwwTtfyyLCM2x/Lj4ez4cP6BIgFhznhSIibzsUqlWsRvMy+Tu5Iiuzf5lPsy9TeRZZMP3ffwEhpi4crDeOeqNa8V6v9/I8UiKVSxn240cYlTJm4Fr4JYvNqJWcYUanBCwdCv850pFBtwGR2OlCchpUcbSjhlP+10XqQsPSDRhXbwwv4l9y5P4xvcbS07M7/jsf07179zxdbyyzQiopuF3q/yWVGGIss8rVNadOncLZ2Rl3d3fat2/PhQsXWLlyJUeOHEGaRc5ha2tL9+7d39nMMG7cOM6cOcOLFy/o3r07VapU4aOPPsLCwoKpU6dm2l/Lli1p2bJllrXzAORyOQsXLiQlJeWd53bv3s3IkSOzecXak6+hh9TUVF5FRVHZVCxI0YYNbm6UMvjnB9Yhg1GlFJWKpRHh2IpkOk+C09I4sW8fHcqXw9PTM8fXqVQqUqMLdqFydcdq/PzwOJcegLuWl2JExkPzL8GqqpwxPxtrZTt8mTplGLV3DKu8VzJ0vQrfpWCZyVuBvTQI0/QA4tROyAwLb/keI2NTrEwlVHEphnVnCpn2NcHro5WkJNbSdyg51q1qF5b9uYI/gv6gT/VeeovDzNAMU4VJnj+YmRs609vrYKE9K3br1q1Z1qrLzsyZM2nTpg0zZ87E3Nz8zeOtW7emdevWmV7XvHlz1BnUnDp9+vQ7j2W0M7dfv37069fvrcdOnjyJgYEBH374YS5eQf7kK7F79eoVZiYm2IvCxFrhZWSMdTbfy41Rr3CWyXCTy/HN4JOBkLX7qalM/XE7hu+/l6vELigoiAoVKjCwen9mNs//CQcZaeb+AYt/W8qxmzCoqXb7nrgNwmOhUefaGGSxbOLW4Vtc33ed57eekxybjF05Oz4Y9QH1B9TP8JeI+/vutJvWnhNfnmDqDtiYyYfS836waUUTanrPx7PZR9p6WVo3pm8DBg1Yj0x8bipwinQbUhJr6DuMXHEq5UQpw1IExTzXaxzpynTuPvAlLUhJmTJ5O+LQ3NBZZ2e36lqNGjVYunQpAQEBVK+u3xHhxMREtmzZkqflP3mVrw/uLi4uvNi3jwVOxfOHo7AJSktja1QUMxzyt/OvJHv9ISS3a1PS0tJQKpWkq9ILIiwAytl44GHtzqnbkKrF29x/AbsuQ9n3yvLBqA+ybHthzQXkJnK6LuzKRzs/omrrquyZvIfT/3v3E+trrSa1wrW6KzdeyEnLZLaiRhlQpKdw77dNGX4iLiyaG27GXJyMWOB+uw8Tt1gREB2k71ByzdTQlMT0RL3G8CrpFW2/as+sWbP0GkdhNnToUL0ndaDZuPHfNXcFLd8zMoqICOSFbEdTUdUlMIBqDx/Q9qk/G169QvmfX4CLw8PoYmFJFWPxmyev7P8eisltcc/0dE2mJTUo2KGcluVaEJ8Cv97XXp9rzmn+bD25NQbSrP+XH7lrJEN+GEKdHnWo9EElOs/pTIOBDbi45mKmldWlMinjj43n633dMMzkQ6ldKehdH2JCHxHy+I/8vJwCkRD9gnMr2xLy6JK+QykRdl2Gtb8+JTo5Wt+h5FpSWhJmcv2WPHm9gSu7dV9CyZSvxO758+dcuHKFKPHDlS/2Mhnjbe1Y7OzMerfSfGBmxsrICBaHh71pcyEhnpvJyUy0s9NjpEWf7d9lecLDM96YkpnXb6BSScEOp7cs1wKAa/7a6S9doTk1wtrVCs+22U89m9uav/OYaw1XUuJTSEvMuPgmgImFCQ9c6pImzXxB9ri/l7ZcP/YlKlXhKmjuc+wrAh/65Pl0DSHn1Go4dgNsTKyp6VS0pmJD40OJT4unrFXepj+1RSoSOyEL+UrsDh8+TK/167mRnKyteEqkJmbmjLOzo4mZOY3NzJjl6MQQaxv2xMQQoVCQqlKxJDyc8XZ22a7BE7Jm+Pfo8usRuJx6/QYqL6BSJ6/Vdq7F+RGHmdFVrpX+wmLB1dmYap2qI83jwrGAKwFYOltiXCrrkeIHf71g1A4TnmWy6bhBRejXEMKfXsPvwvo8xVIQgnzP8PjqbuqVhwGN9R1N8XczEF5EQwuP5gU+Aq5th+8fBaBJ2SZ6jUP29/dNJHZCRvKV2L3+oZKJqVita1+qFErgfkoK26OjkQCdSlkQp1QSp1SSrgYVEKdUklaI1ywVNgYSCRJyn9jpaipWZiDDrVQlkuPraaU/N1vYvKs5PRb3yNP1T6885cbBG7QY3yLbtsF3gtl2LJbLTzJvs2oIOFpKSI24k6d4tC01KYY/dk7GUAZbRiE2TejA0RuaP1+PThcVl59fYc21dbhZuNGlirdeYxFTsUJW8jX88M/0lFZiETIRkJZKUHo6jf3f/Y3Z4Mlj5jg60tfKWg+RFU1+TZpS5cKFXF1TpkwZFk1aiMfLgj+SIF2Zzs/XSmNhDx1q5b+/KHPHPJVFiHkRw7YR26jYtCIfjM560wWAi6fmoOsHWSxftC0Fd5eoiTCJYLl+15+jVqn4Y/dnJMaGsbgPeLrpN56S4ugNMJTKaVy2kb5DydRvgZd4GvUUpUpJZNIrrjy/yh9Bf+Jq4cK6Lt9jJDPSa3yvP2Dm9gOqUDJoJ7FDZHbadiI+DilQ1dgYN7mcbpaWbz3/w6soAtLT+NLJCXdD3RWaLA6kKlWuEx0XFxcm9B9P2K6Cr/Seqkhl0Pb91HTPf2J3wQ+OPX5CmSGVMc2syFwGkmKTWN97PabWpgzbNizLEimvGZlrftklZVPuz94C7LlIV6OFfH2xPBXq9cJAqp2p59xIT00gPfwajSvB1E46v32JpFRB80q2VLVoi6m88NY//e7yKgDkUjlWRpZUsqvEzGbTC81ZsXIDObtG/ES1yTX1HYpQCOUrsXv9Zi8mAvNn5PPn1Dc1paKR5hfjhYQE9sXGMMjaGnuZDHuZjHK8/QnxcGwsoQoJ9Uz1/yZT1NxOTEB5/z5Vq1bVdygZMjcyp0HpBlx6+juPQ6GiU977OuwD607/wbTWjXOc2KUlp7Gx70aS45KZfHoyJhY5KyisUmh2zcpz+K7y7NIKfvsJnt09SYthG5HJdbvbu4HFRZbPeoFEIqZgdUVqADNaDSQ6ZLS+Q8lQD6/u9PDK22kOuiSRSGhQrgHu1fJxmktwPLzS0fp4WxNwK6Wbewn5S+xeF9xTiDVe+eJhaMiB2BjCFApUgLvckOkODgwU06sFot/t2zQaPZrffvstx9f4+fnx0aiP6Gjbjr41+hRgdBq9qvXk0rPfWXcOvh2Y934cNEe7Eh0c/WaqNCtKhZJtw7cR9iiMiccnYuVileN7xbyIAcA+h+/fw5pppuXO3D7Bqe9702LoOsysso8xP9KS47iyfybdGtszuvYqDCTivUtXVCpQKqXEReRtvafwNkl+VsgHx0ODnyBVR7vTjaRwZaDOkru0tDQ8PT3Zvn07jRrpf8p/+vTpJCYmsmrVKp3cL1+bJ4YMGcKvkybxnjhSLF9mODpyslx5blSqzK1KlTns4cEga5sspwu/cnbhqEc5HUZZPKjVapRozvXLjaSkJK7cvkJw3IuCCew/WpVriYOZHVt+y35qMyt13DV/Pr+Vs0r5+6fux++0H20+aUNKfAqBfwW++VKkZr1QW5GmwM3ZMMfnrJoawdFPNfXtQh//wYFFjXh0eUeBFTAOvndec48rO7l95jskZFyXTygYZ+6Cx2Q55x7f03coRV5CWiLlZ1bO+zFVr5J1l9SB5l65GB0cOnQoEokEiUSCXC7H0dGRNm3asHnz5kzraf7bunXr8PDweCepu3DhAt7e3tjb22NsbEz58uXp06fPWx/yL168iEQiwcvLC6Xy7e+RlZXVW0edubu7I5FIuHLlylvtJk+eTPPmzd/8ferUqWzbto2nT3Vzvnu+Ejs7OzsqO7tgloP1N4JQGLz+3zS3x7u8GZ1W6WYXmlwqp1e1XkQnwp4r2bfPzOskK+BqQI7aP7jwAIAjs4+wot2Kt75iw2KzvPa93u9xZ40FTavkPD4jOeyeAJtHgTEJ/PbTRCKDbuW8gxxIig3j0o7JnPq+F2nxISzqBcemgtjMr1trzsGLmBQczRz0HUqRp1QpUBayWpDa1r59e0JCQggMDOTkyZO0aNGCSZMm4e3tneVuYLVazerVqxkxYsRbj69Zs4ZWrVpha2vLnj17ePjwIYcOHaJRo0ZMmTLlnX6ePn3K9u3bs43T2NiYzz//PMs2dnZ2tGvXjrVr12bbnzbkaypWrVaTIJMSr1RSShxKLxQBCX9/2vv3wdA58Tqx0+WbaZ9qvTj95GdMDPN+LqWDJTSsCFd+fUTU8yhsSttk2X7u7bl5vpdjzDOskyJzfZ1EopmWbVNNzdEbUL/qdxxP/QQf/3SS4yMo7dUGgzyWmYl++YBDS5qhUiqo4w5bR0N1/daWLZECI+Dnm5o6jZ4OhXNta1Hy+n1Il+eP6pqRkRFOTpoFxq6urtSpU4cGDRrQqlUrtm7dykcfZXzmtI+PD/7+/nTq9M+OqKCgICZPnszkyZNZtmzZW+1r1KjBxIkT3+lnwoQJzJ07l/79+2NklPku6FGjRrFu3TpOnDhBx44dM23XuXNnZs6cyddff53l69aGfA21/fLLL1SYOpUdMUXvWBihZApXaMoDuLjkbi3X66lbhVp3iZ1TKSeODzxFF88G+epnXGtwcTQk+nnB/X966n+nuDBnD4kpee/DzRbGtYG6hseYU6oF8Wd7cXbdAPbOrcPvuz7lwR8/Evn8DkrFuydgqFRKokMe8PjqHi7vn0F4wFVqyE4xp8JsutdRsH4EXJkvkjp92XBec+LEgJr99B1KsfD6fSi3S0qKupYtW1KzZk0OHjyYaZtLly5RqVIlSpX6Zz3fgQMHSE9PZ9q0aRlek9Gyp8mTJ6NQKLJdF+fh4cGYMWP44osvspwmrlevHsHBwQQGBmbZnzbkK913dnYGIEIUSRSKiAiF5g3x9c9uTr2ZilXqtm6URCIhJqIfRqWukM0xr5nq2xB6NVWxo5Y18doND4AXvi84+80ZSlurMGqrvX5X9YtlrT1svxTMg9+3vnm8cp12fDDiJ9QYcOR/rUlOeEVKfASKtH/W8HS12cGE2gkA7J+svZiE3EtNhx8ugLWJFe0rtNN3OMXC6/eh4jxil5kqVapw507mBc6fPXv2zgf3R48eYWFh8WYEEDTJ3pAhQ978/fLly1SvXv3N301NTZk7dy4zZsxg5MiRWP6n5Ni/zZo1iy1btrBjxw4GDRqUYZvXMT179gx3d/csX2N+5WvETiR2QlFT28SEXz6bxuDBg3N1nbW1NV3adaGms+7Ptlz1y3NKTzDgVR6zMpkUjNTptPbdTXRwNEqF9kYdFWkKdn68E6VCxcaPtFs2xMsNVg+FV+vh1lewaaRm9HFmvdNssLJnjaUzjqpb2BsEUcMlmRHNYc0wuLoAZnsnaC8QIV9O34GIeOjl9SGGMlFzUxviUjVvBv8elSop1Gp1lhsLk5OTMTZ+t3TSf69p164dt27d4vjx4yQmJr6zUQJgxIgR2NrasnTp0ixjsre3Z+rUqcyZM4e0tIzP1DYx0ZSNSkpKyrIvbchXum9tbY2RkZFI7IQiw9TAgHJ162LtlrtjBmxtbdm/az+BC7I4L6uASCVyQmJUbP4VPsvHSUaPfn3E/1YsokaP9+jzXZ8cFR3OikqpYufHO3lx9wWjW0LravnqLlNyGdQsq/ka3vxfj0vSuLukYO4paE/nOnBg0BLsjerrO5Riw87UlkVDF9K4h37PrNWH+/fv4+GR+dZ7Ozs77t69+9ZjFStWJDY2ltDQ0Dejdubm5lSoUCHLUU+ZTMaXX37J0KFDGT9+fJZxffLJJ6xZs4Y1a9Zk+HxUVBSgSQILWr7e2SUSCc7OzoRnkOkKQmEUp1SizGJIPSsyCxn6OGSle9WumBua8u0JSMjHGrb65aG6i5KrO66ya/wu0pIz/mSZUzs/3smNAzf4oAosz3j2QRBIim1CddsuOJk76juUYsPOzI4xfUa/VVKjJDh//jx3796lZ8+embapXbs2Dx48eKts0ocffohcLs925C0jvXr1wsvLi/nz52fZztzcnNmzZ/Pll18SH//u9Iqvry9yuRwvL69cx5Bb+a5T4uLiQqRCUWC1pwRBm+aEhmLfof2bT0+5sXb9WmZdmKPzn3ULYwtG1B1BWCysOJn3fkqZwOnPoVFF+Gv3X3zT7GsC/wrMU19SZTr1baJo4Qk/TwUTMcMm/IdKBZ/thCu3euk7lGJJZlm819elpqYSGhrKixcvuHHjBl999RVdu3bF29s7y6U0LVq0ICEhAT8/vzePlSlThm+//ZbvvvuOIUOGcOHCBQIDA7lx4wYrV64EQJpFZY8lS5awefNmEhOzPuB61KhRWFpasnPnzneeu3TpEk2bNn0zJVuQ8p3YzZ8/nzUNGopSn0KREKFQYGhoiLV17k/1OH36NHtv7ScxTfen1w+tPRhbUxu+Pi4hMh87IKzM4NwMzdmoEf4RfNd+BQ8vPMz2OpVShd8ZP7YM3YLVy8f0+/MbVjR6yslpmoRREP7rwF/wzXFYeemcvkMpdlZeXk3rMW15/jyPpZBsTTSnQeiKkVRzz1w4deoUzs7OuLu70759ey5cuMDKlSs5cuRIlkmYra0t3bt3Z8eOHW89PmHCBM6cOUNERAQffvghFStWpGPHjgQEBHDq1Km3Nk78V8uWLWnZsmWW9fNAs0t54cKFpKS8O7Wye/duRo4cmc2r1g6JWgvDD88/Hk/CL79oIx5BKFAt/f0xcnXJ05bzMWPGsH79ek4O/pnyNro/9ePHWztY9OuX/DgWBjTOf3+XH8O8A7BqQTkeV/qAa/H27J1xDLeabhhbGCOVSkmISiD4djDBt56TGK1Z9HtoCnR7L//3LwoUSrj+FPxeQHIamBlBNTeoXhqMxShlptIV4PU5BIbLODXkBKUtc7emVcja+J8ncebJWV69eoWNTea1KVNSUggICMDDw+PdDQXF+KzYO3fu0KZNG/z9/XNds7QgnDx5kk8//ZQ7d+7keSdzlv+W/6GVsVyjSpWIOnsWQ3EChVCIRSsUhCrS6VwjbztbX29Xj0iM0Eti16d6L953q0n79yYDL/PdX8OKcHo6kPSUSreekvIXLDgPD84/eKdtJWdo3RrGtCpZteBiJDKaLFCg/M+UhLEcVg6GkS31E1dht/lXeBwKg2r1EUldAYhIjMDIyChPMw9vuJXSabKlSzVq1GDp0qUEBARkORKnK4mJiWzZskVn5WnyfZenT59Sf95c2gCzHZ2ybS8I+uKXqhker1u3bp6uf1PeJzFCazHlhqHUkCp21Xj1YgJO5b7Qev8934foDXD3OSSmglIFlqaa0SnLEnIcdGwSfLoDWjQ2wratG8FmFnQdH4aFjRwTMylJCUqeP0zi3uU4kuvaEmEcg31KEgqldku9FGVJqTD/IJjJTRhXb4y+wymWwhPDcXZ2zrLsR0k3dOhQfYfwRp7P9M2jfCd2bm5uxCcn4yd+wIRCzi8lf4nd6xG78MRwrcWUF1fvV2DFDhNWD0vGS8uDIVZm5Oqs1+Ik+BW0XgwPQ+C6ypiPe2h2T7cf8t8PrLZvNtAcwRHJH8/5fnkkJ6eBY942XBcrq89ASAyMrz8MW1NbfYdT7KjVaiISI6jrVULWQwi5lu/EztDQkBo1anDHxweFWo1MJHhCIdXVwpI6n31Go0aN8nR9mTJlqFq+KqZy/Q5fRSS+4uKDZGbt06x3K2oUSvjzEZS1g7J/l3QavBZeREMFR3jPA+pX0IwU6urtJCYRWi2GRyHQbogjXcf+U7k+/HkKZ34M5+ndRF76J+Pkbsy8vZ4AqIHjjwy5GQjtlsCf88A082MlS4RhTSwICuzJ8DrD9B1KsRSbGkuaMj3Xp+cIJYdWJnzr1q3LX3/9hX9qKpWzWdQnCPriZGpKs8mTMTDM26r36tWr43POh+DvArUbWC594N6Ueq7vc/j6X5y6De1r6jWcHAuJ1pwZuuE8vIyB/1WrxmdmrSDamifPNnE59Tnn/WDD3+1rl4W5PaCrDgYmPt3xT1LXc6LrW8+99E/h7u+xeFQzQ61S89/tZh2GORITnsbFfZHM2AsrSnpNv/iPmdSgpH8TCo5KrWZYi6E07ljyihMLOaO1xA7ANzVFJHZCoZSmViNzd89zUveazEL/taMkEglzWsyix64PGfmDAt+l6kK9Bk6lgnW/wLRdmrV7VhJjxhvXo+nz90CuqSD/Z6lpKMyV3FeG4aMI4kTaPQ49u034tYpQ0x/kBXe6zZ+PNIv9y3qa0m2cyzvP1/jAklrNrQDYMjeQZ/ffPhJIIpHQ6xM3HvoksPJ0CsM+0JySUdL84gt3A9zo4NgPAzFxU2BsTKxZPPorHPuIETshY1rZxvo6sbuXQe0WQSgM/kpKosbxn1m9enW++jl4+iA7bu/SUlR5V8muIh/XH0dwlJpPd2TfXp++2AMfbwXjdFPWm/flhc2XrDLvRQP528cCySRSqstcGGrcgL0WwwmyWcCAB6Pg62nEPijN3P28sztVG5ysoFM3C/p+5oZU9m5GYpCDLEVuaECvKa6o1fD9We3HWNjFJcHwDfDZ3hACo/NYW03IscLwAVMovLSS2Hl5efH1/Pn0tLTSRneCoHW+Kcmo1Grc3d3z1c/X337NN398q52g8mnkeyOo5uDFL76GxBb8udJ5ozRgdFw3Bhi9h5/VTEYZN8ZUkrNRU2cDS03bMGeWfevJgkPQf7VmjZ42ObjI6TqrPOVr5K/elWcDCxzLGHEjiHema4u7z3ZB0CsYW28M5WwyP8dTyL/jD08y7rvxPHr0SN+hCIWUVtJ+Q0NDps6Zg//lK6QFBGijS0HQqt8TE5FKpTRs2DBf/ZQuXRofHx+ikqKwMc28MKguyAxkrPJegb1lAqWM+gM6KjaaA8lpEJMAzkeGUO5eHX7KZ7msqcatuZT+lL1XH2NlButHaCdOtRrCTMy1skvDwEDCvH2edArxR5IYp4XoioazdzXrJqvaV2HM+6P0HU6xd+X5Ffb67mOuYm7+OoqJgCQd/ZyaWoCVvW7uJWgnsXvNpHkzwp88wSqL4z4EQdeiFQpuJifTtFkzbG3zV36hVq1aHD58GL/wezR11//iZVcLV1BDZPBkpDaLsS0k9UZn7YUtv8g5a2pHXS28y5QyMOaoxWhaxH7HhvPP6VQLuuStas1bNl2EBSfi6DM/nkp18v/Nk8okvDIyoXQJSezikmDEBpAZSFnS9ivkUrm+Qyr2/MLvYWJiQqVKlfLeSUwErP4YFOnaCywrMjmM/15nyV1aWhqenp5s3749z1UQ8iMyMhJPT09u3LiBm5vuC3Rr7aiIV69eUXPpUuaFhmqrS0HQit8SE1EBnTt3zndf772n2aLpG+6b7760ae8fDpSdZMDJW/qORLMZYfkpcFRa4yXNfIH3vtSbdI3bgFvUbMwiP6VW9BI2p1wms1MOzSVG/GQ+BGOJjNGbICoh/7EmpcLzl0qS4rUzvxv+PJWjF1II0G+pQ53Zfw2eR8G4emOpal9CCyDqUJoijYeRj6hVq1b+TjFIitNdUgeae+VidHDo0KFIJBIkEglyuRxHR0fatGnD5s2bUamyX2i7bt06PDw83krqXvcnkUgwMzOjYsWKDB06FB8fnwzvm9HX66U8zZs3z/D5MWM0Bbnt7OwYPHgwc+fmc1Q1j7SW2Nna2mLn6MjvSYmk5uAbLwi6ciFBkwF06dIl33292QEedi/ffWmTh3U50hVSRv6gqcmmT7P3a6Y4t5gPxFiS+QjOsuTzmCLnW7NuHLMYRQdDT0Ym7GJB8slMr6ksc2SBSSfiE6X8qYUlRiZ/L/dLTtBOYnfvchxz/xfLVX+tdFfo9atbm03d1jP6fd0cbl7SPXr1mHRVep6LrBcl7du3JyQkhMDAQE6ePEmLFi2YNGkS3t7eKBSZ75JXq9WsXr2aESPeXa+xZcsWQkJC8PPz4/vvvychIYH69euzfft2AL777jtCQkLefP37mpCQEP766683fY0cOfKttiEhIfzvf/978/ywYcPYsWMHUVFR2vqW5JhWD3ft0qULSSoV15IL60puoSRaWKUy+/fto2LFivnuy8nJibJly5KmStNCZNrzepfsi2gYuKZgdo/mxP0XcN4P2sirvLPr9b+OWYxml8Uw+hjVpaVhZRabdWGEUUOWJV9Apc78BUwwacYLp9l4V8v/tF+10po/gx9qZ33i80ea975qxfx41KgESE8zJyzgS5q6NxVTsDriG+4H5P30nKLEyMgIJycnXF1dqVOnDjNmzODIkSOcPHmSrVu3Znqdj48P/v7+dOrU6Z3nrKyscHJywt3dnbZt27J//34GDBjA+PHjiY6OxtLSEicnpzdf/77GyckJe/t/ppJNTU3fauvk5ISFhcWb5728vHBxceHQoUPa+6bkkNYTO4CLCVqYIxEELXFr2YqeWjyr78mTJ2wft0Vr/WnLqPc+4gP3phy/pVnjpg+bLmr+HGec/fpDO4N3d6HWlrkRp04hUZ154mwskWOZYgs36+Q1zDdqlgFDGfhdjst0Cjg1WYXPuWh8zkXzKiSN5ATlm7/HR/8znaVSqrl/NR5zY6jybjm8YiMxBVp9BZ2XlicpyTX7CwStsTO1pXXj1tSvX1/foehFy5YtqVmzJgcPHsy0zaVLl6hUqRKlSuVszeyUKVOIj4/n7Fnt1ymqV68ely5d0nq/2dFqYtegQQPsbG25kJiY6ZukIOiSb0oy6e+/r9U+ZTIZRqVNtNqnNkgNpCzv8A0e1u4sOQZHfbK/RttiksDCwIiOhl55uv53xVNcDawoZZB1ofNYVTLLTivZczlPt3nD1Ag+rAcvn6bw9E7Gc9jx0ems/zyA9Z8H8Mgngeiwf/7+0v+f2p2+f8QR+TKNgY1BVkz3j6nVMGwD3HoGtoaeYqROx1qXb8XJkyepWrWqvkPRmypVqhAYGJjp88+ePXtzrndO+wOy7DMja9aswdzc/K2vHTveLirq4uLCs2fPctWvNmh1V6xUKsW7c2e2bt3Kk7Q0KhqV8EMTBb1SqdVMfPkSxn/Mix7dMTDQzueY+Ph4jtw7hmGQlMZldL/jKiuljEqxrssaNlxfTdMKNwDdbmb6oU8p1t9dhFSS++/17+n+7E714Vuz7tm2NUDC1IfXaSWHPvmrYMPEdlCmrJyynhkf32HnYsQGn6xHB9NSVOxbHoyBAXzcJn/xFGZfHYF9V6G+Wz1mNpuu73BKHJmVDFmpkl2cWK1WI8miPFFycjLGuTgB6/UgVFZ9ZmTAgAHMnDnzrcccHR3f+ruJiQlJSbpfmqbVETvQDGv+tuI7kdQJevdnUiKh6el07tJFa0kdQEJCAqMXjGbXnT1a61ObPKzdWdzmG+Ker0GlNNFtsdwQ5zwldcHKaPrEb6GFvCITjZtl276UgTHlDOy4F5yXIN9WvwIs9k6nVlwEarU6T7MNinQ1tctL+KTDP+v2ipsj12HWPnCzcOG7TsvFaJ2OPX71mE9OfMb58+f1HYpe3b9/Hw+PzNfv2tnZER0dnav+gCz7zIilpSUVKlR46+u/079RUVFvrcvTFa0ndjVq1KDJ2DFIbfRbvFUQdsXEADBu3Dit9uvs7IyLiwu+YYWr5Ml/pSVXYeWhHrT8ElJ0sNfjVTxs80nipiJ3R0rFqJLoELcWW4kZB0p9hEEOE0MLiTGJqXmJNGPvhb3g+Jf+7P02GEV6znafpKeqUKnU1FDFcuKjFJb21V48hUlEHAxcK8FUbszaLmuwMbHWd0gljs/Lmxy+doSgoCB9h6I358+f5+7du/Ts2TPTNrVr1+bBgwc5/oC2YsUKLCwsaN26tbbCfMPX15fatWtrvd/saD2xA0Au53HdOvyZqOe6C0KJ9SI9nV8TEmjYsCG1atXSev9169blZXwIUck5/2SoD5ceJnLxPozdUvDHXIXEwNDjwWxJuZrja5LVaXjHrSdWncJJi7FYGuR87aISlVbXssUlgf9fcfyyK4KvBj3g3tXMN1SoVGru/h7Lwv73efSDP81DApEAWhwYLlRszY34qv14vmn/NZXt8lEYV8gzv7CSsyMWIDU1ldDQUF68eMGNGzf46quv6Nq1K97e3gwePDjT61q0aEFCQgJ+fn7vPBcTE0NoaCjPnj3j7NmzfPjhh+zcuZO1a9diZWWVq/iSkpIIDQ196+vfI4VJSUn4+PjQtm3bXPWrDQUyWR8VFUWPDRsoI5FwxNQ913PXgpBf+2JiUKH90brX6taty7Fjx/AL8ysUJ1BkZkHLeTyNCmDrb7fxsIc5PQruXvZ/7/QPVuUs2VWolfSO28J9ZSiXLCfjKrXK8b3UajUv1DHYafGkDRtzuDIfPt8Fa86lsGLcExzLGFG1fim6j3clIjiVAN9Enj9K5v6VOCJepCGRgGlYKsX1HS4xBeQyiAqaT3v3/NeBFPLu9YkTWtk4YWqhOQ1ClydPmFpk3+5fTp06hbOzMzKZDGtra2rWrMnKlSsZMmRIlktrbG1t6d69Ozt27GDx4sVvPTds2DAAjI2NcXV1pUmTJly7do06dXK/w37jxo1s3LjxrcfatWvHqVOnADhy5AhlypShadOmue47vyTqAtq+OnDgQHbs2MH20mV4zzTjRcmCUFDmREZwSSol8NmzXC2kzanjx4/j7e3NlEaTGFtvtNb716aIxAj67R1IUOxzvu4PU98t76Q1rh+DLM6aZzYLsm07Kn4XG1P/5Fuz7jSSvb2+pbbMDaMsihtHqRJpnLSUunWj+akAcnefAPj+LOy+DEjgt4OOrNqWyPa9mlJOZkYwoLFmo0SNMtq/f2GQnAadvgaZsjzL2uzHSCbWTetLmiKN2mvep269uly+nPOt4CkpKQQEBODh4fHu+2AxPiv2zp07tGnTBn9/f8zN3y2rpAsNGjRg4sSJ9O/fXyv9Zflv+R8Ftr1m3Lhx7Nixg90x0SKxE3Ru5fjxlJo6tUCSOtCM2BkaGhKXWvjPBLU3s2dbz80M2DeIz3aGUsERur1XMPeqWw6O3YjmhTIm2xG4M+kPAPg08d0CngHW83CXZn6ur42BGfe9m6PqWjDFP+t6wOZRsG44BEZApZgwJtaAtnZQvTRUddGMZBVXqenQfTlcuAcdKlZAalBM67cUEa9PnHh9pKFWWNnrNNnSpRo1arB06VICAgKoXr26zu8fGRlJjx496Nevn87vDQWY2DVs2JCaNWty9s4dIhQK7PNzrp0g5JJ1v/4YF+AnNScnJ2KjYwmeH4g6rfDXbHS1cGV7z61suL6WZuUCgdsFch/v2nDsBmxJvcIs0/ZZtg20mZ+/m9W5UeBr2gxlUOnv427remi+irs0BfRZBafvQKtyLfmm/f+QGYj3b32SS+W0qdeaxo0b6zuUImPo0KF6u7ednR3Tpk3T2/0L7G1RIpEwbtw40tVq9sQU7gXmQvFxLyWFMXGx3Ix6VeD3MjY1xrSSWYHfR1vKWJVhUevFRAVsJDm+Ng9eav8eAxqBrRmEEaP9zv/2UBHGENVafA10X/izuEtJgx7L4YgPNC3bhO86LhNlTQqBynaVOHb4GH37FtNt14JWFejn3QEDBlDdywtHS6uCvI0gvLEiIoLfQkJITdViHYxMJCcncyTwZ35+cLzA76VNKpU5P/zcB69p8I2WQzczhmcrYVVHB+12/De1Ws2ExP1sj7qHf1iB3KJE++0BnLgNzT2asabzKgxlhvoOSQDktnKMnAtmWYlQ/BRoYmdmZsbtu3cZP3duQd5GEAC4mpTI70mJtGvXjubNm+vknp9++ynr/tqgk3tpk6ddLZzMnfhsJyw8pN1SKGbGQKefUdmGEa6K117HwA+pf3I2/QGd60CXklH1QadqW01jc7cfWO39ndgsUUicfnKWsUfHc+vWLX2HIhQRBV51SSKRYN23D2lOTkQrFAV9O6GEUqvVLIuIAHhni3tBMTExoW3btjx69Zig2NwV5dW3MlZl2NHrR0pbujFnP4z6QbO2SltSJek0T/maBrHf8FIZq5U+L6Y9ZmLifqxNYf1wEFWUtCMwAkZvkhD8ZCYxYUNpXLYRhlIxUldYnH58hlN/nUYuF1PiQs7opJymf1AQbW/f4uuIcF3cTiiBziUkcDclhb59++q00neXLpraXheeXtTZPbXF1cKVnb1+opqjFz9chFZfQayWjjU0kkO7eqkEKKP4IG45T5QR+erv1/THdIpfi8pAwb5J4CwOPtCKX+/D+7MlbDiv5tA1O32HI/xHujKdXwN/o1y5cnh6euo7HKGI0EliV65cOVw9PDgSF8djHax9EkqeXbExyGQyFi5cqNP7durUCYlEwvmnF3R6X21xNHdgZ68f6Vy5E0aqqpjKtTf9NqMrzO8J/spX1IxZzKrkX1Gpc3ZU1385l47H2ETB4U+gVTWthViirf8FWi+G2EQpX7VZSPuK7fQdkvAf11/6EJ8aT5cuXUShfyHHdLKH3cDAgMWLF9O+fXtWREbwvaubLm4rlCA7xk/gScsWVKhQQaf3dXR0pH79+vx17TpxKXFYGOeuunphYCwz5pv2/yNVmUrIo6c4VxjPo4hQvPL5v6lEojnpwtMVxm5OZ2LCfq4pAvmx1JBsrw1RxbIx5U9qGTnSpXsQlVqcxz9ZjVXR2YRcaKUrYNKPsPYc2JrasNp7JXVdcl95Xyh4r2cCXs8MaFcQEFkA/WbEDiimlbwLIZ0VJ2rbti3NmzfnwsWL3EhKoo4oWixoicTYmNJTplDOsWB2YmanZ8+eyBNlvEqOKpKJHWjWwhrLjElN8mT9obFM/Hkus7rBvB75P//0w/rQrCp8ugNalX4I6efhr3p8GnYGiURCeQM7JEhIR4mfMgQfxXNuKYJRoKKdhwFdWmlG+URSpx0+AbD+Fwme9lVY03kVLhYu+g5JyIBarebc0/NYWVnRpIm2jy0MAioDKVruNzPGwEN0ldylpaXh6enJ9u3badSokdb6nT59OomJiaxatUprfRaEAjtSLCPXrl2jfv36VDQyYl9ZdwzF0LKQT6siI7Bt1Ji5Bw8g02MR7KRHibxYG6S3+2vTkyh/xh4dx7OY53R7D7aPgVIm2r2HWgV2oyVEJb379mMsh/fKwdAPoG+Dv3fZCvmmUgEYER6wgGM+FtR3q4eJXMv/sILWKFQKDoYdQV7HMM/FbjM/huoGoOtt5T5AzkaGhw4dyrZt2wCQyWTY2NhQo0YN+vXrx9ChQ7M8KxZg5cqVHDt2jLNnz755TCKRcOjQIbp165bhNWq1mo0bN7Jp0yb8/PyQyWRUqFCBgQMHMmrUKExNTYmMjKRcuXLcunWLcuXK5ei1aEuhOFIsI/Xq1ePjjz/m7pkzJCiV2IjTKIR8uJ2czPpXryh//x5fpKXpNbEzKW+KgYkBquS8rSErTCrYlGd/371MPvEph6//Sc0vNMdrNdfi2m2JAQStUnM7CF5Ea8qtSA2gopNm6lYmTrDSGqUKlp2Aw38Zsv3DzahSatO8BJygUdTJDGSMGzsO62Y2+g5FL9q3b8+WLVtQKpWEhYVx6tQpJk2axP79+zl69Gim7/dqtZrVq1ezYEH251X/26BBgzh48CCzZs1i9erV2Nvbc/v2bVasWIG7uzvdunXDzs6Odu3asXbtWr7++mttvMwCofPfhMuWLUOqVhPYsydpT/x1fXuhmEhVqZgZGopaImHL1q2Y6nlq//qN6yw8t4C+7r1537WADmLVIUtjSzZ2W8fqK2tY/9cGWnyp4tIcaFJZe/cwM4ZGlbTXn/CuBy9h2Hq48gTszUrx+KUl5UtmnlDkpCnTMK+mnwPsCwMjIyOcnJwAcHV1pU6dOjRo0IBWrVqxdetWPvroowyv8/Hxwd/fn06dOuX4Xnv37mXHjh0cPnyYrl27vnnc3d2dLl26EBf3z5ngnTt3ZubMmYU6sdPJrth/MzQ0RGpkhMvixVxPSSFNdzPBQjGy+lUkT9NSmTJlSqE4PzEhIYFjf/3M2Sfn9B2K1sgMZExuNJG9fXfTv0YfKptMRqUy1GoxY6FgKFWaU0VqfaFJ6rpU6czxQccob6Pb6SMhbyITI6m/vjFfrdZNTc6iomXLltSsWZODBw9m2ubSpUtUqlSJUqVK5bjfHTt2ULly5beSutckEgmWlpZv/l6vXj2Cg4MJDAzMVey6pPPE7rUjfn4MfhbI+le62pUjFBe3k5PZEhVFpYoVWbRokb7DAaBJkyZYWlpy7ul5dLhsVSeqO1ZjXsu5xISN4rnffkZvsGHCNkjU1bprIdcGr4XPdoKFkS1rO6/mm/ZLsTK20ndYQg5dCPiVxLRErKys9B1KoVOlSpUsk6pnz57h4pK7DUGPHz+mcuWcTUe87vvZs8J7VrXeEjtvb2883N3ZEBXFvRTxG0LIuSspyWBgwJatWzExKRyLv+VyOd26dSM4NphrwX/pO5wCExvvym/3bFl9Bmp8oSlwKxQu6akudKsw7c0oXavyLfUdkpBLB/wOIpFI6N69u75DKXTUanWWNf2Sk5Oz3VyQUZ859fp3TlKSlqq5FwC9JXbm5uZs3rIFpVrNjNAQ0lRFf9G5oBszZ87i4cOHWt3Grg1jx44FYOedXXqOpOCYyE040Hcf4+qN4VmEAc0XaUaHAvN3sISQT+d84YMFcOteR575HqGWzVAxSldE3Qu/z42Qm3h7e1OmjKj99l/379/HwyPz3T92dnZER0fnqs9KlSrx4MGDHLWNiooCwN7ePlf30CW9JXYAzZs3Z/z48TxKTWVheFixm8IStOtRagry6tWwGztG54WIc6JevXrUqVOHs/6/EJZQfI/PM5QZMrnRRPb13UM1By9+/B3qzDAgSRwqo3PXn0KbxZqv3x9K2HOpGmqVKPhXlO26sxuAcePG6TmSwuf8+fPcvXuXnj17Ztqmdu3aPHjwIFf5RP/+/Xn06BFHjhx55zm1Wk1s7D/nXfv6+iKXy/Hy8spd8Dqk93ojX3/9NdeuXePAtWu0NDenhXnOFzwKJcej1BT6BwXhXasWewrpYdgSiYTZs2fz8JcHmJWAX67VHL3Y328Ppx6fJio5koRQAwxd1nE/5BXu9tqvfSf841EIzNoH+65q/t7coxmfNJpMFXstblsWdC5VkcqJx6coX748bdu21Xc4epWamkpoaOhb5U4WL16Mt7c3gwcPzvS6Fi1akJCQgJ+fH9WqvX3+YEBAALdu3XrrsYoVK9K7d28OHTpEv379mDVrFm3btsXe3p67d++yfPlyJkyY8Kb+3aVLl2jatGmhWQaUEZ0WKM7My5cv+XHzZnpeuUr6kyf6DkcoZKIVCnoHBfEiPe2d7eiFkTJRScD8x6jT9f6/ls6lq2Px/qk9CWlxzOqmZnQrMCqceXiRNmmrJSvPxlLbuRZTm3xSLErsCBqpddKJK5+glaUmmRe1LdwnT/y3QLG1tTU1a9akf//+DBkyJNsCxX369KFcuXIsXvzPruLM1uVdunSJJk2aoFKp2LBhA5s3b35ToLhixYoMHjyYkSNHvknkqlSpwrx58+jbt2+OXou25KZAcaFI7F5LCw4m8MNexEVFYZbfc4yEYiFdrWbk8+dcS05i4cKFzJo1S98h5cjTLY8JvBRIacuSdS5ymiKNzTe2stHnB+JTE3C3g5ndoH8jMDXSd3RF1/NXsOtPmNjGkdiQ8QQ+b8aNl7dpVa6lOBy+ODEA99kVkFtp59NQ1slA8T0r9s6dO7Rp0wZ/f3/MzbVXC/DkyZN8+umn3LlzR+cF8YtsYqdWq5k8YCDHDx5gV+kymEtF+fmSbmFYKLtiYujVqxd79uwpEr/EoqOjKedejqqWVdjWc7O+w9GLmJQYNvz1A9tv/UiaMh0rU7jxJXjo5zjfIkmlgl/8YM05OOoDKjUs6/AV3pW76Ts0oQD4hvkRYRXJsO9GINfScpPcJAPFzdatW6lbty7Vq1fXWp/79++ndOnS1K9fX2t95lShPVIsOxKJBENXF/xTU5kW8pJVrm5Ii8AvcqFg+KWksCsmhtq1a7Nly5YikdQBWFtb83799zl79iz+UU+LZFFYtVqNUq1EZqB5i1h3bQOhCaHIDeSYGZpRya4i1Ry8KG1ZOsN/FytjK6Y1ncqQ2oPZ67sPn5fXMUnoRIrZboLj7+EbDN61xdFhGVGqYOVpWHsOHodqHqvpVIP+NfrRtnwHncaSkJbIzw+P8zQqgDRlKmZyzb99LeealLUqq9NYirv1f23k9JMz1B5Wl/fff1/f4RR5Q4cO1XqfH374odb7LAiFasQOQKlU4u3tzalTpxhibc00e4ci8wtd0C5DDw9uDx7Ee40bF7lt/4cPH6Z79+4MqTWImc2/0Hc4OaJWq7kSfJXdd/ZwJfgaXzQdwpBa1TCShtD4h5X4Rbxb06RvtR4saJ27ItFf/j6ZbdfPUNoWRreEj1qAo2X21xV3qema9YjpqfbUnaXmcXg83pW96V+jL9UcdbcDT6lSIjWQgkSJoswveE6ZnGG7L1svpFe1zHcnCjkXmhBGi82tqV2nNn/9pb06mCV5xK64KbIjdgBSqZRdu3bRuHFjtt27h6mBARPsCm+9GEH7HqakULFsWUpv3Eh5N1d9h5Mn3t7euLm5cfD+YaY0noSpXL9n2WYlVZHKnrt72XlnN0+jAwAoZ22GjdFFHEwCATjUpyZKtZo0pYqo5DRuhcbiExJD+/JBuJmtJzatPp+ePoxzKVcG1OyPuWHmu4L7eE5ApbDn0L3DzNqXyPyD0LoaDGsGvXQ/w6E3ajXcCNRMsx7xgTpl7PmyzQwSoluxuGUAjuYOWBrrNuN9FPmYz898wZTBlRk84zJy61D2uED58mBmBtHRcPMmnDwJ/eZtxeiWFQl3WxKTEou1iZVOYy1O9t7dh1KlFCVOBK0odCN2r4WEhNDsgw94/OQJP7iVppFZ8S8fIcCt5GRGvgimbdu2HDxxQt/h5MuiRYuYPXs2i1ovoHe1wjuEP/LwaH4NvISxTErfaq6Me8+D912tc9VHXGo6ZZafITY1HZdSznzZZiGNy2S9qy8xLZFjD4+z13c/vmG+jG9Wi68HpGJsdp/Td8DBAmqVheI2YP/nI/jxdzh2A178XUfVUCqnfcX2fN1uid5mKK4F/8Xoo2NITEtm+nRYnMNjSr+fU4PF30WwredWyliWLtggi6F0ZTotNrcm3VBBcHAwpqba+xAoRuyKjyI9Yveas7Mz5y9cYNdPP9HqwQOSr1zVd0hCAbubnMzoF8GkSiQMHTNG3+Hk20cffcTChQt5GPlQ36FkytAglBlNbKjtWJ5ZH1TG1tQwT/1YGMl5PqUt315+wpeXHjHs4Ef0rd6baU0/y3T0zszQjL7Ve9O3em9C40NBIuH5PUek8peM+uFDgqJjKG0LnWtD5zr8v737Dqu67v84/jyDw5S9wS2IgJojc+TKNM3RbW7NMvW2LM1sWWapLVtmOVKzXJU5MBXcC3fOnDhARZkyZI+zv78/SH95u+HI9wCfx3VxcXE45/N9HeXA+3wmT9YHpwr4tyk1Gy6ll+Q3GtzZdMSHeTvO4W7vRp/QDjxVpyNtaraWtVf3YtYlXol8FQPFrF4Nzz//4I/VuZ4iOQ+GrxnJ2kGrcbK13CrEqmDH5Z2kF2bw1itvWbSoE6ouq+2x+zdzcTGJr73G9u07RM9dJfV3URGvpCSjBf744w/69esndySLuHbtGqZ1eorOF8od5aYCXQEf7ZjClA4taep7EqXCZNH2T17LZdi6vzlxLZdwnzBWDvjj5iKMB2GWzGy7tIOdl6LZFR9NtrZk13eFAma+CGP+2bf1XDJU97CuYi8zHw7GwbF4OHal5HNKNng62nFk3E8YippyLT+d1PxrNPJtWDKXTWZGs5GBK4ZwKu00K1fC/770Ll6Eb7+FgwfhzBkICSn5/G8ffghffAH9w/vx2dNTyy98JbDnyl5+vDyf5RHLCQoKsmjboseu8qgUPXb/prS3Z1VICO8uXsxoDw/GeHiKBRWVyOGiQl5LTsagUrFy+XKef5juAivn6+tLUYdCqynsCvSFvLxmJCevnaK++wWa+1luK4AbGvu6cHhke8ZvOU24d13Uyod7rSoVSp6p15ln6nXGZDZxPPUEu+J3c+raaVwKh5J03hFbxxg6fzmblFwtIX7QvA40qw2hARAeCH4PN5L8UIwmSM+D1BxIug45RfBSOzCbNSza4cF7q1Jv3te/mh+d64bRLKApBXkNsVUr8a3mi28130cX8CFFnoviVNppXnzx9qIOICYGNmyAJ54o2YLlTsd6T5lSMu9u5fFVDG40kFDvBo88d2XxzNPPMOL1UXLHECqRCtFjB5CUlESnp54iNi6Oof+slhVboVQOG5QKPrp8mVUREfTo0UPuOBZ37tw5Rvd5lRGhL9OyunyrA/QmPSPXvMLBpEO8/FgNFvRsguohi67SyNc3JLWoPwazCY2qdEO9/8toNvLd/u85kx5DTHoM+bqCm9/7sk9dxj2jQW2TweC5mSRlg79rSbHn7wq+rhAWCC3qltz/xBVIyirZJ85oBoOx5HN+Mbg6wsBWJff7YTN8GVlS1Jn/9VvT1d6e4+N+xaALIi7zCtsv7STcO4wwnzDc7R9hhWkhOdpsov16MGRENgF3WKtkNsON/eKHDYOjR2/vsQPYvBm6dYMB4f34VPTa3ZckSWQUZdLsw8exq/lojqe6Vy9Pqj6VHGPOI7nu/3JVu+Kn8SuXawHo9XpCQ0NZunSpRU7wKIuWLVvy7rvv3vN82wdR6XrsAAIDA9m9Zw9dOnfm1zNniNfr+dbPH2exiXGFJEkSOknCtVEjxs2ZzRCzGT+/8nvhlyetVsvuc3vIzs5m1YDlsvU2zz08n4NJh+gX6l9uRR2A0XSMsetX4+4QziedplikTbVSzXtt3wFKfpYSchM4k3aWhNyrBGvakni2ZHuQ+OQXOHXtNH+ZDLc8fnirUOr1aYVCYeSL1btZ9feVO16nefUatHX/GKPei/zU/dgrV/F4gBfejl54OXrh7eRNkHs9tEX1USlVBHkEEeRh2eG0R823/lXeezP7rt9/0EOAunSBDu0VKHKMFkpWue28HM2bm97m53Y/80LNF8r12qn6VJ6PeR69pC+X62kUGv4M+/OBi7v/PVLM3d2dRo0aMWjQIIYNG3bfI8XmzZtH7dq1bynqdu/ezdSpUzlx4gRarZaAgABat27NggULiIqKon///iQkJBBwh3c3QUFB9OzZk++++44OHTqwe/dupk2bxvvvv3/L/bp3787GjRuZPHkyU6ZMAWDSpEmMHz+e3r173ze3pVSYwg5KhrX27d/PCy+8QFRUFAMTrrKqZk0crWCeivDgis1mJl1LRefpyealS7BxcKBylnQlmjRpwsCBA1m+fDlbL23nmXqdyz3D2fSzzD/yE7VcHVj4XNNyK+oAnDRq0guT2XrpLM8EdbnvatmHpVAoqOla844b5i7r9xuSJJGjzSWjMIP0wnQyi65T06UG15MeA6Bz9ZbUc7qCUqFErVSjUqpQK1XYqx0IdAmgKK8RAAPCgxgQPsyi2eWWr8vHPuCYRdpSKiF6l0TS7OcovmSRJistk9nEdwe+xygZadGiRblfP8eYU25FHYBe0pNjzHmoXruuXbuyaNEiTCYTaWlpbN68mXHjxhEREUFkZORdj/SSJInZs2fzySef3Lzt7NmzdO3albFjxzJz5kzs7e2Ji4tj9erVmEwmevXqhYeHB0uWLGHixIm3tLdnzx4uXrzIiBEjbt5WvXp1Fi9efEthl5yczI4dO27roOjWrRsjR45k06ZNdO/e/YGff1lUqMIOwNnZmbVr1/Lxxx+TFx+Pc/wVTFlZcscSHlCqwcDYlGTOarW0a9KEIoOBqrA37aeffkpERAQzDvxApzodH2oxgSVImAlyd2H2sw1w0pTvtW1UShY/15TmC3bx4baPWP/CunJdOalQKHCzd8XN3pVgz9t70zrUbk+H2u3LLY81+e3k78xeMItof2jTxjJtanwvUXyp/IuVimTd+Sjirl9k1KhRBAcHyx3HKtna2uLrWzIXNSAggKZNm9KyZUs6derE4sWLGTly5B0fd+zYMS5dunRLEbV161Z8fX35+uuvb95Wt25dunbtevProUOHsnjx4tsKu4ULF/LEE08QFvb/m4T36NGDlStXsn//ftr888JZsmQJXbp0ISEh4ZbHq1Qqnn32WZYvX15uhV359AtamFKp5LPPPuOH336j9qqV2NSvz/b8fCrIdMEq63hxEQMSrnJWq+XVV19l27ZtuLhUhbIO6tWrx6hRo7icdZk1Z9eV+/VbBxZwenRbnqotz2bfjX1d+LBtMCn5qfx+6g9ZMjyoPG1eyfYr/1h/fgOTtk9mwpaJfLR9Mp/t+oJv9n3HkuO/ypjSMgwmIwajdMcFEaWxbx9MW76dy1nxlmmwEtIZdcw8OAs7OzsmT54sd5wK5amnnqJx48b8+eefd73P3r17CQ4Oplq1ajdv8/X1JTU1lT179tz1cSNGjCAuLu6W+xQUFBAREXFLbx2ARqNhyJAhLFq06OZtixcvZvjw4Xdsu0WLFuzdu/e+z89SKlyP3b8pFApsAgJY80QL3otcRy9nZ6b4+GJXTuPYwoNbn5fLh9euIalU/Pjjj4wePVruSOXuo48+YvHixSw7/Qd9w54vt7l2WcVZ1HQ6UK7Dr3fyVqt6TP/rEstPrWBks+FWsdVHvi6f02lniEk/y5m0koUYCbmJtGj2OE+P70SOfQ67Yndz9sy52x7rFehJnedrU+d6beJOXmTduSjCfUIJ9w4nzCfsnqdvWIsbPad3OC2uVLZuhe9X/0XTPunUca9tmUYrmT9OrSAlL5UJEybg7+8vd5wKJyQkhFOnTt31+1evXr3t37Vfv35s2bKF9u3b4+vre7Pn78UXX8TZ2RmA0NBQWrZsycKFC2nXrh0AK1euRJIkBg4ceNt1hg8fTtu2bfnhhx84duwYubm59OjR4+bcun/z9/cnMTERs9lcLvPsKnRhd8PQ4cNZs349kX/9xSmtls99fWliLzZ6tCbujRvjrNMRsXo1HTp0kDuOLHx9fYmKiqJORi0MB3Xlcs1T104zcOVgvuncgDdb1iuXa96Ns60NQxtVZ3lMBldyrlLXvY6seQBejhrJqaTTN79Wu6lxbu1MSptUNjfYCoBqnJrQUaEobZRIBgmzzoxZZwYFzAmdB0Da1TSSY5PZEFtyWoqt2pae9XswpPEgwrxDy/+JPaAGXiEA/P33w21KfDd//13yOcSrftkbq6Su66/j6eHJhAkT5I5SIUmSdM83xcXFxbetGlWpVCxatIjPPvuMnTt3cujQIb744gu++uorDh8+fHNe3PDhwxk/fjyzZs2iWrVqLFy4kH79+t3S+3dD48aNCQoKIiIigujoaIYOHXrXeX/29vaYzWZ0Oh329o9mBfS/VYquLV9fX6Kjo3n33XdJMBp5ISGBr9PT0VpqfEF4aJIksSkvj0w7O/y+nMaITZu4EBtbZYu6G5566imq96qJ0qF8XnorzqzCaDbRyMcyQ94FeiOB321GMXUtR1PuvpLybj7t2IBLb7wkS1FXbCgmImY1cw/P56Tfab7p8B2FbxbhO8KXOt/UIXxDOA23NaTerHp4D/S++TgbTxvsqtuh8dVgW90W+3r2OIY54hj6/z1y3mO9CYsKo/bXtfEZ5gN+EBGzmnE73rLqKSLh3mHYqNRERpacXVsWubkQHQ213WrhaudqkXyV0ReffMHl+Mu4uVn/VjjW6Ny5c9SufffeYE9PT7Kz7/y7KSAggKFDhzJ79mxiYmLQarXMmzfv5vdv9MytXLmSuLg49u/ff9sw7L8NHz6cOXPmEBERcddhWICsrCwcHR3LpaiDStJjByUTLb/++mt69+7Ny8OGsTg2lnYuLrS0tZU7WpWTaTTyado1thUU0K/F46z8z38A8PDwkDeYlTCpTKzKXUP2yUxGNr/7Lw1LOJp8FHd7DR1reVqkvU93X8BoLn0F4OGgQZJSyNJpMVM+O+Gn5qey6O8lrD67hnxdPmoHFdFf70Zpr8SlugsuHcte9CoUCmz9bbH1t8Wtkxv+r/uTf6hk3u+7oe/zdGwnTi89jaSXGNb0Jbwd5Znr+L+q2Vaja71niDq9gXPnIPQOnYtFRXDj2OarVyEvDyIiSr5u3x68/nkqCxeW3Ld/M+s9F1lOWqMWBzdHXNu7o9RUij6Vcrdz505Onz7N+PHj73qfJk2aMHfu3Pv27Lm5ueHn50dh4f9vHl+tWjX69evHwoULuXTpEsHBwbRt2/aubQwePJh33nmHxo0bE3qnF88/zpw5Q5MmTe7z7Cyn0hR2N7Rq1YrjJ06wYcMGeoSHk/LBRFJOn8ZRqRRz7x4xSZLYlJ/PZxnp5BiNdOjQga9mzJA7ltUxm83MWTeHzGuZ9GrQ65H9kS/QFRCffYXOdbwsMp/vfGY+c45cZnqXcF7dcLLU7ZzLzOWPmNk8E/QiPk7e939AKUmSxMozEXy59ysK9UXYeNng97wfHr09UNo/2t8FCqUC51Ylc3eSSGZRsyWc+/wc2iQtK2Mi+Kj9RHqF9LSKE3SGN3uZ/u2a0KD+l8Dte9Clp99+IsWNr6OjoUMHSEyEyZMVONs58Xxo5Tk5xpK+3vst5/TnWfdK5B33ShNupdPpSo5k/Nd2J9OmTaNHjx68+OKLd31cx44dKSgoICYmhvDwcADmz5/PiRMn6N27N3Xr1kWr1bJ06VJiYmKYNWvWLY8fMWIEbdu25dy5c/cdLndzcyM1NRUbG5t73m/v3r106dLlAZ952VXKSsfe3p6+fftiFxJCrRXLmWSj5vmrV9hXWGDVwyIVWYbRyLiUZN5JTcGg0TBnzhx27Nhxzy7zqsrOzo6pU6eiNWqZc/DHR3adsxklE/6b+blapL2xm07xavPa1Pcs21YlWy+l89nuhRxLscz+aXeTmJvIlF2foLPVU3NyTcKjwvEb5YfGyzKnXzwMhUpBSEQI1d+vTqGikHe3vM9rUWNIL7TQqoUyCPMO5QnHwWRtG0Vx8e1HhtWqVTJMe6ePGzMrPD3gxTadmNT+Q9zsXcv5GVi/hNxEVpxZRb6pAB8fH7nj4Kp2RaMov9eBRqHBVe36UI/ZvHkzfn5+1KpVi65duxIdHc3MmTNZt24dqnscTODh4UHv3r35/fffb97WokULCgoKePXVVwkLC6N9+/YcPHiQtWvX0r79rVsdPfnkk9SvX5+8vLx7FpA3uLq64niPM+yTk5M5cOAAL7/88gM8a8uoMEeKlZbBYGDixIlMnz4dSZJ4wsGB8Z5eNCqnse6qotDPj06HD9G0RQsWLlwoCrr7MBqNNGrUiNgLsawb/Ocd91crq19P/M6nuz5neZ/mDAgPLFNbEWeTGbPxFLFjn+bv1Bw6LtnPkf+2p7n/w88T2n0lkw5L9vFai1d5s/UbZcr1vyRJIrs4G6W7il+eWMTW2G04NnaUpZi7G12qjoRPE8g/lI+rvSs7hm2hmu3tk7PLW74uj9f3d6dGyHXmzwdX1/s/5upV8PeD7KgPyd035JFnrKjGrn+TLRe3smrVKvr2Lb+h6qp6pNipU6fo3Lkzly5dwsmp/PbMvJMJEyaQnZ3NTz/9VKZ2KuWRYqVlY2PDN998w0svvcTEiRNvnljRxakaH/r44HWXVSzCveWbTCzKziLY05NhU6bg2rcvRy5fJigoyCqGl6ydWq1mxowZdO3alfe3TmTlwD8svmlxh9rtaeB5lfY1M8vUTpHByFtbzvBFp1Ccbe895PAg3OxL2ijUF97nng8nrSCdidsmcVl3mTp/1KHQuQi3GtY3Qd3Wz5Z6c+pxfc11VGkqzte7wOOJzeWOhSSB8XotVq68zr59MGUKDB4Md+qMSE+HBQtg2jQFYzr3ZEQtUdTdzabYzWy5uJV27dqV+bxQS/LT+JVrsVWeGjVqxFdffUV8fDwNGzaUNYu3tzdvvfVWuV6zUg7F3kl4eDiRkZHs27ePJ598kr/VKlzq1ZU7VoWjM5tZnJXFM1fimXf9OqtcXXEbOBCFWk1wcLAo6h7CM888w/DhwzmTHsOeK5bfvLK6SyDdg4LxdSrbIoXP9sTi42TLy4/VsEgujark147BbLjPPR/clewr9F8xiL1X95EfVECulGexth8FhUKB5/OeuI12Y3qH75nZYg4fR08hOS9ZtkzOds4s7bOIt9uMJzPNhlGjwNcXOncGvR7WroUxY0pOqAgMhEmTQGN2xl/fQbbM1i6rKIupuz7DwcGBhQsXit+P5WjYsGGyF3UAb7/9drkPv1e57qo2bdqwZ88eEhMTqR4YSO7adcya+AEX09MZ5OpGTY31DNlYkwKTiXV5eSzMziLVYMDVxYWvJk5k7Nixcker0KZPn06f//Qh9FQwhkzLFTo3SJRtE+CrOUVM/+siawa0IFdXkq9Ab/rns5ECvfGhjyjTm0omcWlUlnmtncs4z8trRpJVlEXAuAC8h3pXuD+gG5I2En8ynujLu1nc+xfZ9vhTK9W88vh/6R36HyLOrCbqwnouHtdy/ff3WPPbHyzdeQgbpZoGXg3oE9abniE9K8RGzHJJK0ynmms1prw/hbp1RUeCUD4q/Ry7+5EkiVYtW3Lo8GEAnnRwZKCbK+0dnVBVsD8Oj9IhlYqXz8Zgb2/PuHHjeO+998Q+TBZUfKmIxNlXMJvNFjuRYe25SKbt/oR5PcLoH1a6VXi7rmTQccn+u37/iQA3Do58uHNWj6Zk037xAV5uOpJxrcr2xiAm/SxDVw+jQF9AjQ9r4NnbMtu6yCF9WTpJ05NwtXfl975LCPKw/LzL0tCb9GhUGhJyEynUF1LXrQ4atXgD/CAcGjjiOsQDe3v7cjlx4H89zLwswbqJOXYPQaFQsHffPtauXcuPP/7Irl272FdUiJ+NDRO9vOl0hx2nKzu92cy2ggL+yMnmm05P0+yVVxj6dCeKFy2iX79+eHpW3D+e1irPKZ/X97xBI7uGvNpilEXarO4SSLa2iCPJ2aUu7B7zdSH6pVtPhz9xLZfxW84wr3tjHg94+OK+ub8bF8fNIb24aaky/VuOlINOo6PWlFq4d3Evc3ty8h7sjdJRScInCby8ZiR/9Pud6i5lW/RiCTd6Vmu4VJc5ScWRVZRFkbKYtv3bo3Ys+7zUsqri/TeVwsP8H1aZOXb3YmNjQ79+/YiOjiYmJoYxY8ZQYGtLjcGDsPlnv6ETxcXoK/GLQ5IkYnVavs/IoFP8Zd5NTeG4VsvFnj1w6dEdlZ0do0ePFkXdI2JnZ8f59AvMPjSH2Mw4i7TZwCsEpULJsdScUrfhaqehQy2vWz4e8y3Z0LeZvytNS7mVilGqjoNN2Y7906q1bH5xG6FRoRW+qLvB8zlPAt8LJL0gg2F/jkBr1ModSSiFqdGf0nPJfziXeF7WHDf2VysqKpI1h1B2N/4P77dnHogeu9uEhoYya9Yspk2bVrI3jSRxeMkSBg8fjpNKxZMODnR0cqKtoxOu99hLp6J5ISmR4//84Hi4uzPhv//llVdeEduWlBMXFxd+/vnnklWy2z5k5YBlZV4l62DjQB232vydmoDJLKFSWsfUgiUnEnFzzKVBKfcmNpgMfLX3G4rf0HLJ+zKqMs4jtDbeA7wxFZioq6yLnVoMn1U0m2I3syluC+3atSMsLEzWLCqVCldXV9LT0wFwcHCocPNPqzpJkigqKiI9PR1XV9d77uF3Q5WfY/cgLl68yLx581i3bh0XL14EQKVQ0MzOnq/9/fBWy9/V/qByTSb2FhYQXVBAQ1c33ujfH6eOHfh02zauZWbSq1cvevXqJeZjyGTkyJH88ssvjG89jtEtXilze1OjP+P3k8tYP6gl3YN9LZCwbI4kZ9Pi5910C3qGH7qX7lSSOYfm8sNfs/Aa4EX19yr38OCov0bw1MWOcscQHlBWURbdfu2JTqHj1KlTVrFgQpIkrl27Rk5OjtxRhDJwdXXF19f3gQpzUdg9BEmSuHDhApGRkURFRXE+JobTX3yBdvcejh8+zLz0dMLs7AizsyPUzs5qevS25+ezp7CAGK2WWL0e0z//5f957jnWrF0rbzjhFrm5uYSHh5OWmsaaQRFl3rj4QmYsPX/7Dz2CfYga1MpCKUvv5XV/s/hEAkv6LKRV9ZYP/fjzGRd4/o9+KL2VNFjRAJWTdbzGHhV1hhrPd915s+kb1HKrJXcc4T7GbRjPprgtzJw50+p2DDCZTBgMll95Lzx6NjY2D9RTd4Mo7MqgqKgIB4eSeUI/zZ3LK6+9dsv3A21sCLW143M/XxyVKvRmM0WShItSadHu8CKzmQyjkQyjkYt6HWe1WmpqNLwSHo59WBiTTp5kyd69ODg40Lx5c5599ll69epFSEiI6Ja3Qlu2bGHIoCF81eEL2tW8+wHUDyoiZjWDQmOp5ZpvgXSld71IT+CMLfhVq8HmF9c/9M+ewWSg3/KBnM04R7059XBu6fyIklqPnF05XH77Mk39m/J73yUWWzEtWN6Wi9sYu34c7dq1Izo6WpZVsIIAorCzGEmSSElJ4dixYxw7doyjR49y7NgxdEVFXJw7F31sHLuOHWPwhvXYKBR4qdV4qVR4q9V4qdW84uGJl1pNkdnMhrw8VIob7YIBCZMEOslMptFEE3t7Ov+zWndcehrbsrNvy9OuTRt279sHQFxcHHq9npCQkIeq+gX55Ofno91WSM7e2/9vS6Oazd/4OkRYpK3SemvLaWYcvMSH7T/gpSZDH/rxN4ZgPXp7UHNSzUeQ0DrFT4wne0s2E9u9z7Cm9z+7UpBHnpTH7OvzmDRlklUMwQpVlyjsHiFJksjKysLDwwOAI0eO8OWXX5KamkpqaiopKSno9XoAzs6bh7etLUnp6Tw2YcI92x3Rpw8/fv89ai8vPvvqKw4fPoyfnx/+/v7UrVuXZs2aiSKuEjDrzRz9+BApiSmEeYeWqS1JMrMtbjw1XfLpIcNcu/0J12m7aC+13Wqzbsif2KptH+rxxYZiOi3tQp5DPg1WVv4h2H8zZhs51+8cynwlUUPWiCFZK+UzyA/nFq5yxxAEUdjJSZIksrOzSU1NvVmIFRYWEhUVhdFoBEpWNanVatRqNRqNBl9fX2rWrCm2HakCiouLCQkOoTi7mNUDV+BbrfQFWXJeMl2XdMfVTsnZ15/C3b58N5i9XmRi1AYtAxsO5zG/xqVq44PHJxEjncWhQdm2SamIsndmE/9uPF3qdWZ2jx/kjiP8yw9/zSKkeQhjZr8hdxRBAERhJwhWbc6cOYwZM4Zw7zCW9f+1TNtf/HJsEV/t/YbOdbyIGtQSW3X59XplaruQretQ6sdfcr/Mh90/tlygCuj80POYYk0c+O8eqtlWvY3TrVHU+fW8vfk9QkJCOHHiBLa2D9cTLQiPgpjdKQhW7LXXXmPUqFGcSY/hw20flWkH+WFNXqRz3afZdjmDgauPojOaLJj0diazxKio48w6rCxTUbf476V8e3U6Zr3ZcuEqoBof1eCVH0aJos5KnLp2monbP8LV1ZXIyEhR1AlWQxR2gmDFFAoFs2bNom3btkRd2MCCo7+Uui2VUsWMbt/StuaTrD2fSq/lhzCZH02HfYHeyOA/j7Lg76v8cvwiRrOxVO0UGYqYeWg2eyL3VfkV3A7BDvzd9Dg6lU7uKFVeemEGr68fi8FsYMWKFQQFWce5voIAorATBKun0WiIiIigRo0aLD65hHxd6bct0ag1zO05my71OuPrFA4Ky29EHR2fQaO50ayMSeaJwBYsev6XUp+iseHCJgp0BXg+74nCpmoXdgAFigJmXJ/JwcRDckepsnRGHa9HjSWtIJ3p06fTpUsXuSMJwi3EHDtBqCBOnz6NnWSHKkLClF+2YVST2YTBbMDJphgvuz+ZfXgT/cMCqOPmWKZ23916hm//uohaqeKVx0cxusUrNw+Rf1iSJNF7WV/OXT9P2MYwNF7lu+DDGmkTtZz9z1meCGzBr30Xyx2nSio2FPPxqam41XVn4cKFVb4nWbA+4qxYQaggGjZsCECxcxFHpx3GTmmLq51rqdpSKVWolCqMkh0LTwbwwY6zTNxxlm5BPoxuXptu9Xwe6GxZSZJIK9Th62SH3uRJelEg9T2VfNXlC0LLuEXLqWunOJtxDtdOrqKo+4dddTucWzlz6K/DXLx+kXoe9eSOVOV4NfPmz5lrMJlMoqgTrJIo7AShgklXZNA3YgD1nOry83/ml3qY84Yu9Tozo9t0lp36g41xR9kYl4azrQ3N/V3Y8kJr1EolaQVaYjLyMUsSWcUGjqfmcCw1h2OpufhXc2XjCwvQmuvxWssc3tM4lrqX7t/2XC3ZYNujh0eZ26pM3Hu4k/dXHnuv7heFXTnae2UfmerrvPPleyiVSnGyhGC1RGEnCBVM9erVadO+DWvWrOGrPd/wYYcPytSeSqmie/1udK/fjdjMOP44vYLDSYdJzDOSoR2ErTKVyNi/GBW1+bbH1narRYhXM7J1gdjbKHC3dytTln9r6BNOjS41cGxYtuHhyubGv0dMeozMSaqO+OwrvLnpbQwKA4PSh1C9enW5IwnCXYk5doJQARUUFNC6dWtOnz7NF50/pW9YH4tfw2g23uwNPJdxnl3xu1GgwFHjSH3PYEK9GuBk62Tx695gUBoYNnAkJtWj3ZalopEkidMdT1NdXZ0tL22QO06ll6/Lp+/ygcRnx7Ns2TIGDRokdyRBuCfRYycIFZCTkxORkZE8/vjjTN75CX5OfrSp2dqi1/j3EG8DrxAaeIVYtP37SXBLEEXdHSgUChybO1LtUrVbim/B8nRGHWM3vEl8djwffPCBKOqECkH02AlCBbZ37166dOmCn6MfG4asqzR/5PcnHOCL018ivQXOLZxly5G7J5eUeSloL2tRu6vx6OWB33/9UKjknzQ/Zt9onoxvI3eMSktv0jNm/Th2xe+mT58+rFy5UsyrEyoE8VMqCBVY27ZtWb9+PZs2b8LWzfJ70snleMoJ4uIuQun2NbaIwtOFXHr7EnZ17Kj7XV28B3uTtjSN5JnJ8oX6l8vu8XJHqNSUCiVetbzo3r07y5YtE0WdUGFUjrf3glCFderUCQB9dR17pkaTn1NAuE+YzKnK5sw/CwMcGjjIliF1fir2wfbU/qw2AM6tnUGClNkp+Lzog42HjWzZJIPEloPbsLtgR//wvrLlqIwkSUKhUOD5lDd/fLcco9GIRiO22xEqDvEWRBAqCWM1E8PWjODlNSM5n3FB7jhlkpyXjNpZjdpNvveeRReKcG556zCwcytnJKNE3l95MqX6hxqO/nSUP2PWyJujkjFLZiZum8TK3NV4PeeDSqUSZ8AKFY4o7AShknBwcOCrb78mT5fHsDUjiM2MkztSqemMOhR28s5jM+vMKDS3ZrjxtTZeK0ek/8+hUKC0VaIziXNjLcUsmZm8Yyqrz65h/bkNGAwGuSMJQqmIwk4QKpEhQ4bw888/k12czdDVL3E2/azckUpFZ9KhtJX315NdDTuKYopuua3wdCEApjz5V+sqNUp0RlHYWYLJbGLitkmsOLOKZs2asWnTJmxs5BtqF4SyEIWdIFQyw4cPZ9GiReTq8njxz+GcunZa7kgPrUO99ri0d5E1g2c/T/L255G+LB1jrpGC4wWkzEkBFSD/olgUtgq0orArM4PJwDubJ/Dn2bW0bNmS7du34+rqKncsQSg1sXhCECqhl156CTs7Oya8OwEPz4p3JNeHHT/gwhB5h5I9enqgvagl6fskkqYnobBR4DfKj/Rl6dh4yt+bI5kk1EqV3DEqvBVnVrEhdiPt2rVj/fr1VKtWTe5IglAmorAThEpqwIABPPfccyjzFCTPTaDoepFFznAtDxqzBoWkQFLIt82mQqkg8O1A/Eb5obumQ+OrQTJKpMxJwTFc/mPOVDZKnBSiCCmr0eNH4/CME2PHjsXBQb5V2IJgKWIoVhAqMTs7OzTethR11dHttx5sv7RD7kgPZN7hn0iZkSJ3DABU1VQ4BDmgrqYmY3kGmgAN1Z6Qv6BqubIVfw5aKXeMCilPm8fmuC14dPPCt6c/EyZMEEWdUGmIwk4QqoD0ogyy9Nm8vv4N5h6ej7UfOLPj8k7SVqUhGeXLWXimkLSlaeQdzCNndw5XP7lK2pI0ak6qaRUnTzjqRCFSGvHZV+i3YhBvbBjPYfNRueMIgsWJwk4QqoCOHTty4MABatasyYwDPzB+0zsUG4rljnVX9T3rY9ab0V6Rb1sRhY2C7B3ZXH73MlcmXUGfqifopyCqtZC/t06XosO40cj1outyR6lQ9l7ZR9/lA4jPjmfixIl06dJF7kiCYHFijp0gVBGNGjXiyJEj9O3bl427N3E15ypze87Gt5qv3NFuE+4dykqg6FwR9vXsZcngUN+BkCUhslz7fnL35hLzbQxduj5Nz5AecsexepIksej4Er7e+y0aWw3Lli1j0KBBcscShEdC9NgJQhXi6enJtm3bGD16NDmKXGzs5V/deSdh/xyJVnSu6D73rJqKzpb8u4T7hMucpGLYcnErX+75Gj9/P/bu3SuKOqFSU0jWPtlGEIRHIjMzE2dTNVJ+SSL5SjLejl5yR7pJb9Tz2I/NsW1oS/2F9eWOY3XO9j+LKlHFsdGHUCrE+/N7UoDr0+58v38mY8eOxdfX+nqoBcGSxG8EQaiiPD090fjYou1hoPvvvfhi95cYzUa5YwGgUWtoX6sdTv5OckexOuZiM9p4LWFeoaKou4dT107z0/Gf8RsWgNezPnz++eeiqBOqBPFbQRCqODtnO2rWq8ni40v579pXydHmyB0JgLm9ZvPs6G5yx7A6RXFFYIYwn1C5o1ityPNRDI4Yyox9P5Bid03uOIJQrkRhJwhVXK1atdi/fz+9e/dmf8IB+i0fyMWsS3LHAiAkXQzD/i9DugGlUkkjn0ZyR7E6JrOJb/ZO553NE3BwcmDjxo0EBwfLHUsQypUo7ARBwMnJiYiICCZPnszVnAT6Lx/IidSTcsfi+qrrXBp7CckspgLf4NPBh82vbqBT3Y5yR7EqWUVZvBr5OguO/UJISAiHDx8W25kIVZIo7ARBAECpVDJlyhRWrVqFb6AfDR6Xf6gvPvkKuQdyyT+cL3cUq9H6SktqaWpip7aTO4pV2RS/hd1X9vDss89y8OBBgoKC5I4kCLIQq2IFQbiNwWDAxsaG3L+y+fXrpWBU8Ey9zuWeIyb9LL2X9cWlgwt1p9ct9+tbm6QZSYzUD2eY/4tyR7EKWUVZ2NvY49HIE8++PqzdtpZ+/fqhVIo+C6HqEj/9giDcxsamZH87+2aOTDv0NWPXj2P8xnfIKs4u1xxh3qE09m1E7p5c9Nf05Xpta1McX0z6b+nsPrhH7ihWYVPsZrr92pO5mQsIGFUDW3dbBgwYIIo6ocoTrwBBEO5Ko9Gwa/cu2rRpw4bYjXT/tRdbL24v1wyDGw0CM2T+mVmu17U2mRElz39wo4EyJ5FXVlEW4zaMZ9zGt9ApdIQ9GSZ3JEGwKqKwEwThnoKCgti9ezczZsygSCpizPo3GL/xHXRGXblc/9ngrrjYuXB97XUkQ9WcOWLMM5IVlYWPkw8d63SQO45sbvTSbYrbQrt27Th16hRjxoyRO5YgWBVR2AmCcF8qlYo333yTkydP0qZNG8zeEnaO5TN531Zty1utxzFy+MsobBTlck1rkzQ9CVOhiZebvoRaWTWP+E7KTebtze+hU+iYOXMm0dHR1K0r5l0Kwv8SiycEQXgoJpOJwsJC7E32pK9I5ZdVv/BM0DO427s90uuaFWY+6jqFS56XH+l1rE3h6UIuDLtAI5+GLB/we5Ur7PJ1+bi4uOD5Hx+i4tbTqlUrUdAJwj2Iwk4QhFKLjo7mqaeewsPBg/eefIdeIT1QKVWP7HqHTId5M+5tAj8MROXw6K5jTTR6DU990Z4nXdtQz6Oe3HHKTUJuIt/snU6CNpEjx47g6O0odyRBqBDEUKwgCKXWrl27m3PvJmz9gOd+f57oy7t4VO8XDx4+xPXN10mZnfJI2rdGLxwfxLC6L1WZoi6zMJNPoj+j29IebLm4Fa86XhRSKHcsQagwRI+dIAhllpSUxNSpU1m4cCFms5ku9Tozu8cPFr+O3qin9x/9iLseR9D8IKo1r2bxa1iL3L25SFESK4J+x8XORe44j5zOqGPekZ9Y9PcSigxFBAcH8/nnn9OnTx8Uiqo5t1IQSkP02AmCUGaBgYEsWLCAmJgYnn/+eZ55oSv2dR0AKNBbrrdFo9bwVZcvUCqUJExJwJBlsFjb1kSfpifhswSSdiWSUVQ1tnnROGjYfm0nrl6u/PTTT8TExNC3b19R1AnCQxI9doIgWJwkSSgUCq4dSaVRp8a0CWzNuFZjCHAOsEj7cw/PZ8aBH7APtifopyDU1SrPggJDtoG4kXFor2iZ1P4DXmwyVO5Ij4TJbGLd+SiydFm889Y7uHfy5FLyJQIDA3FwcJA7niBUWKKwEwThkYmNjWXgwIEcP34cjcqGQQ0HMrrFK7g7uJepXUmS+HTX52y4uhG/xf7YVa8c56aaCkzEvRpH0bkiXnn8v7zdZrzckSxOkiR2Xo7muwPfE3f9Im6ubiQmJeLoKBZHCIIliMJOEIRHymw2s3LlSiZNmsSlS5dw1DgwvOnLvNbi1TKtoDVLZrKKsjjU/Ai/Nv/dgonlIZklYkfEUniqkMGNBjK540eVbhjySPJRpu+bwd+px1GpVIwYMYKPP/6YgADL9OQKgiAKO0EQyonBYODnn3/mk08+oYF/CAu6zMOsNWM0G8u8N9vvzn8wY/sP1PykJjZuNhZKXL5UZhWPzWxE7vE8Puk0GaWick2Bzi7Ooc2CdhjNRvr168enn35K/fr15Y4lCJWOKOwEQShXhYWFZGdn4+/pR97RXPq9MgBTsZHBjQbSttaTpSpofvhrFnMOzcWuph21vqyFQ3DFmaNVGFOIo68j75waT/OkZnLHsZi0gnRWnllFo4CG9OzbE5c2bsz8YxYdO3bk8ccflzueIFRaorATBEE2BoOBTp06sXfvXgCqu1RnUMP+9Anrg5u96wO3I0kS3/81k7mH56NQKfAd6Yvvy75WfQSZWW8mdX4qaUvT6BjegflP/Sh3pDKTJImDSYdYdnI52y/vwGQ20ePZHkRtiJI7miBUGaKwEwRBdidPnmTu3Ln89ttvFBYWolFpmN/rR9rUbP1Q7exPOMDEbR+Rmp+KfbA9db6tg22A7SNKXXqFMYVcnXwVbbyWGq41+LLz5zQPqNi9dZtiN/PDwdlczio58q1Zs2a8/vrrDBgwQKxyFYRyJAo7QRCsRm5uLr/++itLly5lzfd/wkkzGTHpbIrdTPfgZ7G3sb9vGwX6Qr7e+w3RSbtp8ttjpPtmlEPyB/PvXjqFpOClx4YyvvW4B3pe1uhaQRq+Tj6oqqlYn7eRCfM/YODAgbz22mtiuFUQZCIKO0EQrNqP03/k9Xdex9nOmd4hz9EtuCuNfRvdd0Vtga4Ajb2GFY9F8Fvi75gNZtw6u6G0k29RgjHZyPl+5/G192Va5894PKC5bFlKK7Mwk+j43UTErOZc5nkubDtP9SdroNVrKSoqwsPDQ+6IglClicJOEASrlpqayoIFC5g/fz4pKSVnxLo7uNOl7tNMfWryfbcEydXm0mHR0xTqClE7q3Hv5Y5nX89y2ftOG68lIyID9zpuDAjpT+fYp0m8kEiYd2iF6qXLLs5hxemV7Lwczcm0Uzc3oO7Rowfff/89derUkTuiIAj/EIWdIAgVgsFgYPv27URGRhIZGUmDWg1Y9uavFMYUsPv0HhJzEulYpyM+Tt63PfZa/jVWnFnFijOryCwsOaLLuZUz/m/4W3wFrdlgJndPLpmrMsk/kg9A65qtWNz7F4te51EymAwcTTlGQ5+GONk5UuRdTNOJj6NUKmnfvj09e/akd+/e1KhRQ+6ogiD8D1HYCYJQ4UiSRHZ2Nu7uJSdYPNftOSI3RwIQ7hNOpzodeapOR0I869/So2cwGdh+aQfLTi3nUNJhXvhuCMktUsgmm+SZyTg0cMC+gT32te1RqO+/olYySBiyDGh8NACk/Z5G6uxUzHozAG1qtGZwo4F0rNOhzHv1PWp52jz2XN3HzsvR7L6yh3xdPounLeKFcUNR2avYunUrLVq0wNXVVe6ogiDcgyjsBEGo8BITE1m/fj2RkZHs3LkTvV4PQI+Q7nzX9RsAdEYdtur/XyGbmJtEdZdAAHZf38N/f3315veUtkrsg+2x8bYh4M0AbP1tydmZQ+7+XCS9hFlnRn9NjzZOi6u/K+98/Ba1r9cm/kA8yw+s4PHA5vQP70dtt1rl949QSkazkf+ufZVDSYcxmo0A1KlTh169ejF8+HAaNmwoc0JBEB6GKOwEQahU8vPz2bp1K5GRkbRt3ZYBT/SnOK6QQVOGEJMQQ5h3GGHeoYT7hBPuHYqXoxd6k5646xc5kxbDmbQzxKSf5cL1WAwmAz+Om4WPnw+/bvmNtdGRN6+jUWkI8azPY36N+bD9B1Z9/JfepCc2M44z6THEpMUQk36W4W2GMaD7AOxq2tNjYi9QQ69evejVqxcNGjSw6ucjCMLdicJOEIQqYdSoUWzevJnExMRbbh/YeACfdJwMQHz2FRw1jng7emEwGSgyFOGocUStVJNVlEWBoRBblS22ag1OGierHF7Vm/SYJTN2ajskSWJIxIucunYKvclw8z729vZMnTqVd999t+Qxej0ajUauyIIgWJAo7ARBqFIyMjI4duzYzY9nuz3LC91eQJdUTO9Xnyf65C58nLwJ8w4j2CMIbydvQr0a0NS/CcDNFaHWYP/VA6QVppNRmEFSblJJT2NmLJ+/8CnDhwzHLtCenq/1QqvX0qxZs5sfDRo0QK22vqJUEISyE4WdIAjCP2bPnk10dDRHjx4lISHh5u2DOw3i2xe/wZRn5P1fJ7Lx9Ea8HLzwdvTGy9ELbycv6rnX5bkGvYCSPfQK9AWolWpUSjVqpQqVUoVaocZGZYNJMmEymzCajTc/GyUTbnau2KhsKNQXsiVu682iLb0w45/P6XzR83M6NGmP2llN+FuNyS7IvpnTzs6Oxx57jHHjxjFw4EDAugpRQRAePfGWTRAE4R9jxoxhzJgxQEnPXmxsLKmpqQQEBODXKgCAOul18S8MIDU1ldiEuJuPbdmwJS+NHoYpz8jC1Yv5ct3Xt7Vvb2PPT0PmMnTxsDtef+eH26lfOxgjZt7/8cNbvqfRaPDz88NtgAc1etYG4Evpy5u3V69eneDg4Nt64kRRJwhVi+ixEwRBKCWtVsu1a9dITU1FqVTyxBNPABAVFcWqVaswGo03PwwGAxqNho8//pgJEyagVqtv+bCxsWHatGkEBgYiSRJLly7F398fPz8//Pz8cHd3F0WaIAj3JQo7QRAEQRCESkK+QxMFQRAEQRAEixKFnSAIgiAIQiUhCjtBEARBEIRKQhR2giAIgiAIlYQo7ARBEARBECoJUdgJgiAIgiBUEqKwEwRBEARBqCREYScIgiAIglBJiMJOEARBEAShkhCFnSAIgiAIQiUhCjtBEARBEIRKQhR2giAIgiAIlYQo7ARBEARBECoJUdgJgiAIgiBUEqKwEwRBEARBqCREYScIgiAIglBJiMJOEARBEAShkvg/h2QfoU3cXicAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig 7\n",
    "fig, ax = plt.subplots()\n",
    "add(circle(5, 5, 4.75, \"tab:red\", 1))\n",
    "plt.annotate(\"P\", (4.9, 5.9), fontsize = 12)\n",
    "plt.annotate(\"54\", (4.6, 4.9), fontsize = 11)\n",
    "\n",
    "add(circle(18.5, 5, 8, \"orchid\", 1))\n",
    "plt.annotate(\"D\", (24, 5), fontsize = 12)\n",
    "#plt.annotate(\"75\", (23.7, 4), fontsize = 12)\n",
    "\n",
    "add(circle(17, 6.75, 5.3, \"orange\", 1))\n",
    "plt.annotate(\"D (ANN)\", (15.1, 8.75), fontsize = 12)\n",
    "plt.annotate(\"51\", (16.25, 7.5), fontsize = 11)\n",
    "\n",
    "add(circle(16, 5.8, 1.2, \"cornflowerblue\", 1))\n",
    "plt.annotate(\"5\", (15.75, 5.6), fontsize = 11)\n",
    "\n",
    "add(circle(13.75, 5, .75, \"lightgreen\", 1))\n",
    "plt.annotate(\"2\", (13.5, 4.8), fontsize = 11)\n",
    "\n",
    "add(circle(15.25, 3.3, .75, \"deeppink\", 1))\n",
    "plt.annotate(\"2\", (15, 3.1), fontsize = 11)\n",
    "\n",
    "add(circle(17.5, 3.7, .55, \"yellowgreen\", 1))\n",
    "plt.annotate(\"1\", (17.25, 3.5), fontsize = 11)\n",
    "\n",
    "add(circle(14, .8, 1.05, \"coral\", 1))\n",
    "plt.annotate(\"4\", (13.75, .5), fontsize = 11)\n",
    "\n",
    "add(circle(21, 1.3, .55, \"yellow\", 1))\n",
    "plt.annotate(\"1\", (20.8, 1), fontsize = 11)\n",
    "\n",
    "# add(circle(20.5, -.7, .55, \"slategray\", 1))\n",
    "# plt.annotate(\"1\", (20.3, -1), fontsize = 11)\n",
    "\n",
    "add(circle(17.5, -.75, 2, \"limegreen\", 1))\n",
    "plt.annotate(\"9\", (17.2, -1), fontsize = 11)\n",
    "\n",
    "plt.legend(handles = [\n",
    "    #mpatches.Patch(color='orchid', label='D'),\n",
    "    mpatches.Patch(color='cornflowerblue', label='D (ANN3)'),\n",
    "    mpatches.Patch(color='lightgreen', label='D (ANN4)'),\n",
    "    mpatches.Patch(color='yellowgreen', label='D (CNN)'),\n",
    "    mpatches.Patch(color='deeppink', label='D (GNN)'),\n",
    "    mpatches.Patch(color='coral', label='D (DTE)'),\n",
    "    mpatches.Patch(color='yellow', label='D (LC)'),\n",
    "    mpatches.Patch(color='limegreen', label='D (SVM)'),\n",
    "#     mpatches.Patch(color='slategray', label='D (TSK)')\n",
    "], loc = (1, 0.235))\n",
    "ax.set_xlim((-.1, 27))\n",
    "ax.set_ylim((-3.5, 13.5))\n",
    "ax.set_aspect(\"equal\")\n",
    "plt.tight_layout()\n",
    "plt.axis('off')\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ske-trans.pdf\", **fig_opts)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "daee12d0-55fd-49b2-a231-e3f1b3f4dbbf",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "129\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_1019/2217516486.py:12: UserWarning: The figure layout has changed to tight\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#ske techs\n",
    "fig, ax = plt.subplots(1, 1)\n",
    "labels = 'L', 'E', '?' # lib, experiments, don't know\n",
    "sizes = [10, 17, 102]\n",
    "colors = ['green', 'gold', 'tab:red']\n",
    "print(sum(sizes))\n",
    "\n",
    "ax.pie(sizes, labels=labels, colors=colors, autopct=lambda x: int(round(x/100*sum(sizes), 0)))#, wedgeprops=dict(ls=\"--\", ec=\"black\", lw=1.25, zorder=999))\n",
    "ax.set_aspect(\"equal\")\n",
    "plt.tight_layout()\n",
    "plt.axis('off')\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ske-tech.pdf\", **fig_opts)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "db39ffb4-a310-447b-9285-1808e16d277c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "117\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_1019/302798565.py:12: UserWarning: The figure layout has changed to tight\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#ski techs\n",
    "fig, ax = plt.subplots(1, 1)\n",
    "labels = 'L', 'E', '?' # lib, experiments, don't know\n",
    "sizes = [11, 49, 57]\n",
    "colors = ['green', 'gold', 'tab:red']\n",
    "print(sum(sizes))\n",
    "\n",
    "ax.pie(sizes, labels=labels, colors=colors, autopct=lambda x: int(round(x/100*sum(sizes), 0)))#, wedgeprops=dict(ls=\"--\", ec=\"black\", lw=1.25, zorder=999))\n",
    "ax.set_aspect(\"equal\")\n",
    "plt.tight_layout()\n",
    "plt.axis('off')\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"ski-tech.pdf\", **fig_opts)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "02dac2c8-38a8-4e25-9128-85e1dd6cdbfd",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

